Eccentric planet-disc interactions: orbital migration and eccentricity evolution

Gravitational coupling between a protoplanetary disc and an embedded eccentric planet is an important, long-standing problem, which has been not yet been conclusively explored. Here we study the torque and associated orbital evolution of an eccentric planet in a two-dimensional disc via the semi-analytical, fully global linear approach. Our methodology has the advantage that the spatial structure of the density waves launched by the planet is solved for fully. This allows us to account for the possibility of torque excitation over an extended radial interval for each Fourier harmonic of the perturbation, as opposed to earlier approximate treatments localized around Lindblad and corotation resonances. We systematically explore the torque behaviour across the space of disc properties (assuming power law profiles for the disc surface density and temperature), including the aspect ratio. Crucially, we examine the torque variation as the orbital eccentricity becomes supersonic relative to the gas motion (when planetary eccentricity is of order the disc aspect ratio), finding that the torque robustly reverses its sign near this transition. We also find that for shallow surface density gradients planetary migration may become outwards beyond this transition, although the rapid eccentricity damping (which is typically $\sim 10^2$ times faster than the orbital migration rate) would quickly restore inwards migration as the planet circularizes. Our self-consistently computed torques are in qualitative agreement with past numerical studies of eccentric planet-disc coupling. We provide our torque data for different disc parameters to the community for future testing and implementation in population synthesis studies.

==> anc/README.md <==
# README.md

This repository contains the data produced in the study of eccentric planet disc interactions. The underlying theory and methodology is detailed fully the paper. The data is divided into the circular and eccentric result directories. Each of the files contains the results across a variety of eccentricity and disc parameters.

- $p$ = radial surface density exponents
- $T$ = radial temperature exponents
- $h$ = disc aspect ratios at the planetary semi-major axis
- $e$ = eccentricity of the planetary orbit

## `circular/ `
- `parameters.out`: stores the eccentricity values e and disc parameters for q, p and h
- `t_net_m1.out`: net torque including the m = 1 mode
- `t_net_m2.out`: net torque excluding the m = 1 mode
- `t_l_m1.out`: Lindblad torque including the m = 1 mode
- `t_l_m2.out`: Lindblad torque excluding the m = 1 mode
- `t_c_m1.out`: Corotation torque including the m = 1 mode
- `t_c_m2.out`: Corotation torque including the m = 1 mode

## `eccentric/` 
- `parameters.out`: stores the eccentricity values e and disc parameters for q, p and h
- `t_c.out`: corotation torque
- `t_l.out`: Lindblad torque
- `t_net.out`: Net torque
- `tau_a_inv.out`: semi-major axis damping rates
- `tau_e_inv.out`: eccentricity damping rates
- `tau_L_inv.out`: angular momentum damping rates

In the root directory there is a sample Jupyter notebook script `read_data.ipynb` which shows how to read in the data and extract the corresponding parameters. There is also an example demonstrating how to interpolate the data to track the evolution of the orbital elements for a protoplanet in a typical disc, recreating Fig. 10 from the paper.





==> anc/circular/parameters.out <==
0.000000e+00 2.500000e-01 5.000000e-01 7.500000e-01 
0.000000e+00 5.000000e-01 1.000000e+00 1.500000e+00 
6.000000e-02 7.000000e-02 8.000000e-02 9.000000e-02 1.000000e-01 


==> anc/circular/t_c_m1.out <==
-8.138507e-02 
-9.343063e-02 
-1.049060e-01 
-1.157990e-01 
-1.260947e-01 
-5.450481e-02 
-6.267862e-02 
-7.045446e-02 
-7.790878e-02 
-8.496741e-02 
-2.747694e-02 
-3.169079e-02 
-3.577177e-02 
-3.971524e-02 
-4.349525e-02 
-3.867140e-04 
-6.369466e-04 
-1.021386e-03 
-1.454298e-03 
-1.966568e-03 
-9.887718e-02 
-1.139069e-01 
-1.282275e-01 
-1.419007e-01 
-1.549054e-01 
-7.194090e-02 
-8.298136e-02 
-9.358839e-02 
-1.037302e-01 
-1.134286e-01 
-4.474028e-02 
-5.188029e-02 
-5.876216e-02 
-6.535014e-02 
-7.168673e-02 
-1.760765e-02 
-2.073214e-02 
-2.384773e-02 
-2.690409e-02 
-2.989467e-02 
-1.161689e-01 
-1.340502e-01 
-1.511262e-01 
-1.674038e-01 
-1.828160e-01 
-8.909686e-02 
-1.029681e-01 
-1.162514e-01 
-1.289803e-01 
-1.410248e-01 
-6.193631e-02 
-7.176301e-02 
-8.125053e-02 
-9.037253e-02 
-9.900941e-02 
-3.464300e-02 
-4.055354e-02 
-4.621413e-02 
-5.167557e-02 
-5.690083e-02 
-1.332545e-01 
-1.537880e-01 
-1.734489e-01 
-1.920021e-01 
-2.096522e-01 
-1.059917e-01 
-1.226144e-01 
-1.383408e-01 
-1.532834e-01 
-1.674274e-01 
-7.874178e-02 
-9.134397e-02 
-1.031326e-01 
-1.144464e-01 
-1.250617e-01 
-5.150435e-02 
-5.995300e-02 
-6.795923e-02 
-7.554940e-02 
-8.267549e-02 


==> anc/circular/t_c_m2.out <==
-6.578598e-02 
-7.158922e-02 
-7.598984e-02 
-7.912494e-02 
-8.113070e-02 
-4.399305e-02 
-4.791220e-02 
-5.083667e-02 
-5.294200e-02 
-5.424928e-02 
-2.214314e-02 
-2.416245e-02 
-2.571858e-02 
-2.685076e-02 
-2.757592e-02 
-2.998682e-04 
-4.698762e-04 
-7.295407e-04 
-9.809318e-04 
-1.242594e-03 
-8.229639e-02 
-9.055959e-02 
-9.714279e-02 
-1.022496e-01 
-1.060078e-01 
-6.047775e-02 
-6.676369e-02 
-7.188522e-02 
-7.590148e-02 
-7.893322e-02 
-3.847601e-02 
-4.293593e-02 
-4.667523e-02 
-4.969087e-02 
-5.207815e-02 
-1.660001e-02 
-1.916467e-02 
-2.154483e-02 
-2.366757e-02 
-2.550616e-02 
-9.862323e-02 
-1.092313e-01 
-1.179238e-01 
-1.248651e-01 
-1.301229e-01 
-7.669588e-02 
-8.532450e-02 
-9.250559e-02 
-9.835454e-02 
-1.028421e-01 
-5.475102e-02 
-6.142043e-02 
-6.716227e-02 
-7.197646e-02 
-7.577971e-02 
-3.271925e-02 
-3.759550e-02 
-4.191833e-02 
-4.570646e-02 
-4.889596e-02 
-1.147631e-01 
-1.275321e-01 
-1.381911e-01 
-1.466472e-01 
-1.532664e-01 
-9.266820e-02 
-1.035742e-01 
-1.126003e-01 
-1.199394e-01 
-1.256789e-01 
-7.064611e-02 
-7.962450e-02 
-8.708017e-02 
-9.337117e-02 
-9.831080e-02 
-4.867034e-02 
-5.561713e-02 
-6.169508e-02 
-6.689254e-02 
-7.112124e-02 


==> anc/circular/t_l_m1.out <==
1.589341e-01 
1.850782e-01 
2.125828e-01 
2.345499e-01 
2.626921e-01 
1.674290e-01 
1.947529e-01 
2.227343e-01 
2.481512e-01 
2.773669e-01 
1.754999e-01 
2.043768e-01 
2.350865e-01 
2.641795e-01 
2.946728e-01 
1.835908e-01 
2.150830e-01 
2.467683e-01 
2.773592e-01 
3.103592e-01 
1.927432e-01 
2.224042e-01 
2.548820e-01 
2.873479e-01 
3.127873e-01 
2.001529e-01 
2.327981e-01 
2.654975e-01 
2.998526e-01 
3.296948e-01 
2.083464e-01 
2.422773e-01 
2.774742e-01 
3.114204e-01 
3.476102e-01 
2.165061e-01 
2.524759e-01 
2.897076e-01 
3.271851e-01 
3.634200e-01 
2.263364e-01 
2.622230e-01 
2.984815e-01 
3.401796e-01 
3.699958e-01 
2.319654e-01 
2.709707e-01 
3.074356e-01 
3.481113e-01 
3.827868e-01 
2.405240e-01 
2.800526e-01 
3.210294e-01 
3.612369e-01 
3.989023e-01 
2.491923e-01 
2.907801e-01 
3.326390e-01 
3.757026e-01 
4.159551e-01 
2.573723e-01 
2.999108e-01 
3.427496e-01 
3.844912e-01 
4.210465e-01 
2.647536e-01 
3.103685e-01 
3.522927e-01 
3.950083e-01 
4.353678e-01 
2.726585e-01 
3.176794e-01 
3.632710e-01 
4.080857e-01 
4.505922e-01 
2.804857e-01 
3.280099e-01 
3.752312e-01 
4.195533e-01 
4.692038e-01 


==> anc/circular/t_l_m2.out <==
1.531342e-01 
1.758965e-01 
1.969030e-01 
2.162715e-01 
2.346509e-01 
1.625767e-01 
1.870054e-01 
2.107520e-01 
2.325223e-01 
2.537991e-01 
1.714411e-01 
1.978341e-01 
2.243034e-01 
2.492338e-01 
2.731589e-01 
1.800188e-01 
2.093251e-01 
2.379454e-01 
2.655717e-01 
2.927263e-01 
1.862809e-01 
2.140322e-01 
2.402898e-01 
2.658390e-01 
2.898525e-01 
1.948133e-01 
2.251148e-01 
2.532743e-01 
2.819597e-01 
3.083436e-01 
2.040531e-01 
2.357747e-01 
2.670989e-01 
2.979996e-01 
3.274253e-01 
2.129913e-01 
2.474695e-01 
2.810458e-01 
3.145760e-01 
3.467531e-01 
2.193460e-01 
2.520328e-01 
2.838194e-01 
3.148935e-01 
3.427400e-01 
2.274301e-01 
2.625789e-01 
2.965886e-01 
3.299002e-01 
3.610898e-01 
2.360903e-01 
2.735107e-01 
3.106931e-01 
3.461225e-01 
3.799917e-01 
2.456104e-01 
2.849302e-01 
3.240001e-01 
3.625416e-01 
3.993455e-01 
2.514591e-01 
2.890563e-01 
3.267606e-01 
3.622144e-01 
3.947232e-01 
2.598441e-01 
3.001615e-01 
3.393635e-01 
3.768660e-01 
4.128600e-01 
2.685207e-01 
3.106580e-01 
3.526525e-01 
3.930412e-01 
4.313865e-01 
2.770970e-01 
3.222389e-01 
3.664515e-01 
4.089497e-01 
4.508945e-01 


==> anc/circular/t_net_m1.out <==
7.754900e-02 
9.164760e-02 
1.076768e-01 
1.187509e-01 
1.365974e-01 
1.129242e-01 
1.320743e-01 
1.522798e-01 
1.702424e-01 
1.923995e-01 
1.480230e-01 
1.726860e-01 
1.993147e-01 
2.244643e-01 
2.511775e-01 
1.832041e-01 
2.144461e-01 
2.457469e-01 
2.759049e-01 
3.083926e-01 
9.386600e-02 
1.084973e-01 
1.266545e-01 
1.454472e-01 
1.578819e-01 
1.282120e-01 
1.498167e-01 
1.719091e-01 
1.961224e-01 
2.162662e-01 
1.636061e-01 
1.903970e-01 
2.187120e-01 
2.460703e-01 
2.759235e-01 
1.988984e-01 
2.317438e-01 
2.658599e-01 
3.002810e-01 
3.335253e-01 
1.101675e-01 
1.281728e-01 
1.473553e-01 
1.727758e-01 
1.871798e-01 
1.428685e-01 
1.680026e-01 
1.911842e-01 
2.191310e-01 
2.417620e-01 
1.785877e-01 
2.082896e-01 
2.397789e-01 
2.708644e-01 
2.998929e-01 
2.145493e-01 
2.502266e-01 
2.864249e-01 
3.240270e-01 
3.590543e-01 
1.241178e-01 
1.461228e-01 
1.693007e-01 
1.924891e-01 
2.113943e-01 
1.587619e-01 
1.877541e-01 
2.139519e-01 
2.417249e-01 
2.679404e-01 
1.939167e-01 
2.263354e-01 
2.601384e-01 
2.936393e-01 
3.255305e-01 
2.289814e-01 
2.680569e-01 
3.072720e-01 
3.440039e-01 
3.865283e-01 


==> anc/circular/t_net_m2.out <==
8.734820e-02 
1.043073e-01 
1.209132e-01 
1.371466e-01 
1.535202e-01 
1.185836e-01 
1.390932e-01 
1.599153e-01 
1.795803e-01 
1.995498e-01 
1.492980e-01 
1.736717e-01 
1.985848e-01 
2.223830e-01 
2.455830e-01 
1.797189e-01 
2.088552e-01 
2.372159e-01 
2.645908e-01 
2.914837e-01 
1.039845e-01 
1.234726e-01 
1.431470e-01 
1.635894e-01 
1.838447e-01 
1.343355e-01 
1.583511e-01 
1.813891e-01 
2.060582e-01 
2.294104e-01 
1.655771e-01 
1.928388e-01 
2.204237e-01 
2.483087e-01 
2.753471e-01 
1.963913e-01 
2.283048e-01 
2.595010e-01 
2.909084e-01 
3.212469e-01 
1.207228e-01 
1.428015e-01 
1.658956e-01 
1.900284e-01 
2.126171e-01 
1.507342e-01 
1.772544e-01 
2.040830e-01 
2.315457e-01 
2.582477e-01 
1.813393e-01 
2.120903e-01 
2.435308e-01 
2.741460e-01 
3.042120e-01 
2.128911e-01 
2.473347e-01 
2.820818e-01 
3.168351e-01 
3.504495e-01 
1.366960e-01 
1.615242e-01 
1.885695e-01 
2.155672e-01 
2.414568e-01 
1.671759e-01 
1.965873e-01 
2.267632e-01 
2.569266e-01 
2.871811e-01 
1.978746e-01 
2.310335e-01 
2.655723e-01 
2.996700e-01 
3.330757e-01 
2.284267e-01 
2.666218e-01 
3.047564e-01 
3.420572e-01 
3.797733e-01 


==> anc/eccentric/parameters.out <==
0.000000e+00 2.500000e-01 5.000000e-01 7.500000e-01 
0.000000e+00 5.000000e-01 1.000000e+00 1.500000e+00 
6.000000e-02 8.000000e-02 1.000000e-01 
0.000000e+00 1.000000e-02 2.000000e-02 3.000000e-02 4.000000e-02 5.000000e-02 6.000000e-02 7.000000e-02 8.000000e-02 9.000000e-02 1.000000e-01 1.100000e-01 1.200000e-01 


==> anc/eccentric/t_c.out <==
-8.136117e-02 
-8.048311e-02 
-7.805012e-02 
-7.474022e-02 
-7.116505e-02 
-6.785029e-02 
-6.513559e-02 
-6.305655e-02 
-6.118464e-02 
-5.915688e-02 
-5.704662e-02 
-5.506276e-02 
-5.318214e-02 
-1.049060e-01 
-1.042233e-01 
-1.023038e-01 
-9.947181e-02 
-9.610209e-02 
-9.254664e-02 
-8.910106e-02 
-8.601061e-02 
-8.340942e-02 
-8.128921e-02 
-7.943969e-02 
-7.755212e-02 
-7.551834e-02 
-1.260947e-01 
-1.255513e-01 
-1.239848e-01 
-1.215753e-01 
-1.185622e-01 
-1.151862e-01 
-1.116654e-01 
-1.081916e-01 
-1.049299e-01 
-1.020019e-01 
-9.947618e-02 
-9.734951e-02 
-9.546446e-02 
-5.450481e-02 
-5.389567e-02 
-5.228440e-02 
-5.008475e-02 
-4.770530e-02 
-4.549115e-02 
-4.368610e-02 
-4.229188e-02 
-4.104555e-02 
-3.966499e-02 
-3.825430e-02 
-3.690611e-02 
-3.564106e-02 
-7.045445e-02 
-6.999879e-02 
-6.872688e-02 
-6.684760e-02 
-6.460636e-02 
-6.224005e-02 
-5.994281e-02 
-5.787666e-02 
-5.613924e-02 
-5.471685e-02 
-5.346366e-02 
-5.219844e-02 
-5.082731e-02 
-8.496741e-02 
-8.460786e-02 
-8.357225e-02 
-8.197682e-02 
-7.997558e-02 
-7.772988e-02 
-7.538546e-02 
-7.307003e-02 
-7.089142e-02 
-6.893543e-02 
-6.719606e-02 
-6.576213e-02 
-6.454200e-02 
-2.747693e-02 
-2.720971e-02 
-2.640624e-02 
-2.530931e-02 
-2.412124e-02 
-2.301841e-02 
-2.212258e-02 
-2.143516e-02 
-1.945718e-02 
-2.011030e-02 
-1.939462e-02 
-1.871848e-02 
-1.808208e-02 
-3.577177e-02 
-3.555923e-02 
-3.493134e-02 
-3.399048e-02 
-3.287392e-02 
-3.168141e-02 
-3.053503e-02 
-2.949994e-02 
-2.863450e-02 
-2.792789e-02 
-2.730386e-02 
-2.666527e-02 
-2.596976e-02 
-4.349526e-02 
-4.331963e-02 
-4.280529e-02 
-4.200300e-02 
-4.100672e-02 
-3.988103e-02 
-3.870531e-02 
-3.754409e-02 
-3.645471e-02 
-3.547492e-02 
-3.463352e-02 
-3.391971e-02 
-3.328189e-02 
-3.867070e-04 
-4.684250e-04 
-4.627590e-04 
-4.553410e-04 
-4.475760e-04 
-4.419390e-04 
-4.425590e-04 
-4.462580e-04 
-4.393700e-04 
-4.221980e-04 
-4.031430e-04 
-3.870040e-04 
-3.778220e-04 
-1.021390e-03 
-1.032315e-03 
-1.026014e-03 
-1.005400e-03 
-9.792140e-04 
-9.516480e-04 
-9.256990e-04 
-9.039370e-04 
-8.871400e-04 
-8.752710e-04 
-8.618880e-04 
-8.409060e-04 
-8.200090e-04 
-1.966569e-03 
-1.956831e-03 
-1.936148e-03 
-1.905350e-03 
-1.865464e-03 
-1.819731e-03 
-1.771670e-03 
-1.724372e-03 
-1.680633e-03 
-1.666736e-03 
-1.609441e-03 
-1.387304e-03 
-1.573489e-03 
-9.887718e-02 
-9.671391e-02 
-9.142794e-02 
-8.519362e-02 
-7.913602e-02 
-7.385019e-02 
-6.964817e-02 
-6.662448e-02 
-6.449817e-02 
-6.273326e-02 
-6.101551e-02 
-5.925415e-02 
-5.747442e-02 
-1.282275e-01 
-1.265547e-01 
-1.221400e-01 
-1.163140e-01 
-1.100812e-01 
-1.040269e-01 
-9.846765e-02 
-9.362393e-02 
-8.964571e-02 
-8.655805e-02 
-8.423234e-02 
-8.237192e-02 
-8.067728e-02 
-1.549054e-01 
-1.535733e-01 
-1.498763e-01 
-1.446385e-01 
-1.386657e-01 
-1.324879e-01 
-1.264645e-01 
-1.208044e-01 
-1.156583e-01 
-1.111361e-01 
-1.073139e-01 
-1.042184e-01 
-1.017625e-01 
-7.194088e-02 
-7.009916e-02 
-6.562273e-02 
-6.049503e-02 
-5.563938e-02 
-5.146320e-02 
-4.816471e-02 
-4.582478e-02 
-4.430176e-02 
-4.318080e-02 
-4.214506e-02 
-4.102636e-02 
-3.982549e-02 
-9.358839e-02 
-9.219792e-02 
-8.846199e-02 
-8.362065e-02 
-7.852337e-02 
-7.364742e-02 
-6.923646e-02 
-6.542180e-02 
-6.229436e-02 
-5.988566e-02 
-5.814923e-02 
-5.689146e-02 
-5.581394e-02 
-1.134286e-01 
-1.123271e-01 
-1.092324e-01 
-1.048842e-01 
-9.996361e-02 
-9.493686e-02 
-9.008917e-02 
-8.558098e-02 
-8.153611e-02 
-7.794417e-02 
-7.493541e-02 
-7.252424e-02 
-7.076814e-02 
-4.474027e-02 
-4.332439e-02 
-3.968278e-02 
-3.566884e-02 
-3.202038e-02 
-2.895405e-02 
-2.656411e-02 
-2.493016e-02 
-2.402483e-02 
-2.358285e-02 
-2.323098e-02 
-2.276432e-02 
-2.218214e-02 
-5.876215e-02 
-5.762713e-02 
-5.458181e-02 
-5.070668e-02 
-4.673805e-02 
-4.304893e-02 
-3.978162e-02 
-3.699118e-02 
-3.473133e-02 
-3.303626e-02 
-3.191422e-02 
-3.126124e-02 
-3.086162e-02 
-7.168673e-02 
-7.075834e-02 
-6.827707e-02 
-6.479652e-02 
-6.090440e-02 
-5.701766e-02 
-5.334170e-02 
-4.997872e-02 
-4.699134e-02 
-4.439551e-02 
-4.222975e-02 
-4.052568e-02 
-3.926595e-02 
-1.760766e-02 
-1.653920e-02 
-1.371415e-02 
-1.080902e-02 
-8.329301e-03 
-6.357698e-03 
-4.870915e-03 
-3.925090e-03 
-3.643367e-03 
-3.877894e-03 
-4.220860e-03 
-4.410032e-03 
-4.449416e-03 
-2.384772e-02 
-2.292993e-02 
-2.056754e-02 
-1.766262e-02 
-1.480257e-02 
-1.227903e-02 
-1.013284e-02 
-8.351699e-03 
-6.946278e-03 
-5.954139e-03 
-5.449917e-03 
-5.417620e-03 
-5.661769e-03 
-2.989467e-02 
-2.919809e-02 
-2.727450e-02 
-2.459347e-02 
-2.168106e-02 
-1.888161e-02 
-1.634499e-02 
-1.410360e-02 
-1.215770e-02 
-1.050522e-02 
-9.154968e-03 
-8.136465e-03 
-7.504801e-03 
-1.161689e-01 
-1.128152e-01 
-1.046738e-01 
-9.556236e-02 
-8.708382e-02 
-7.987521e-02 
-7.419489e-02 
-7.023583e-02 
-6.787187e-02 
-6.637000e-02 
-6.506190e-02 
-6.355864e-02 
-6.184846e-02 
-1.511262e-01 
-1.485612e-01 
-1.417315e-01 
-1.330105e-01 
-1.239825e-01 
-1.154755e-01 
-1.078461e-01 
-1.012908e-01 
-9.596191e-02 
-9.192948e-02 
-8.914388e-02 
-8.731010e-02 
-8.596516e-02 
-1.828161e-01 
-1.808143e-01 
-1.751684e-01 
-1.672706e-01 
-1.584692e-01 
-1.496118e-01 
-1.411625e-01 
-1.333914e-01 
-1.264222e-01 
-1.203616e-01 
-1.152877e-01 
-1.112537e-01 
-1.082507e-01 
-8.909686e-02 
-8.613968e-02 
-7.884348e-02 
-7.084766e-02 
-6.354426e-02 
-5.743518e-02 
-5.267541e-02 
-4.939387e-02 
-4.759813e-02 
-4.675007e-02 
-4.608487e-02 
-4.517949e-02 
-4.404367e-02 
-1.162514e-01 
-1.140286e-01 
-1.079795e-01 
-1.002757e-01 
-9.239467e-02 
-8.505782e-02 
-7.856899e-02 
-7.302106e-02 
-6.851695e-02 
-6.515891e-02 
-6.293289e-02 
-6.166538e-02 
-6.092794e-02 
-1.410248e-01 
-1.392541e-01 
-1.343478e-01 
-1.274415e-01 
-1.197533e-01 
-1.120594e-01 
-1.047833e-01 
-9.813922e-02 
-9.221537e-02 
-8.708816e-02 
-8.280249e-02 
-7.942097e-02 
-7.685973e-02 
-6.193630e-02 
-5.934074e-02 
-5.293883e-02 
-4.606216e-02 
-3.993604e-02 
-3.492321e-02 
-3.104265e-02 
-2.846477e-02 
-2.729655e-02 
-2.709024e-02 
-2.711544e-02 
-2.685955e-02 
-2.633205e-02 
-8.125054e-02 
-7.930022e-02 
-7.401129e-02 
-6.733058e-02 
-6.059638e-02 
-5.444372e-02 
-4.907698e-02 
-4.454788e-02 
-4.089685e-02 
-3.825004e-02 
-3.664030e-02 
-3.596750e-02 
-3.587598e-02 
-9.900942e-02 
-9.747114e-02 
-9.327139e-02 
-8.730022e-02 
-8.067467e-02 
-7.412089e-02 
-6.801142e-02 
-6.251257e-02 
-5.769037e-02 
-5.348946e-02 
-5.001311e-02 
-4.733819e-02 
-4.547874e-02 
-3.464300e-02 
-3.247070e-02 
-2.691071e-02 
-2.113785e-02 
-1.622939e-02 
-1.230855e-02 
-9.327142e-03 
-7.446258e-03 
-6.897357e-03 
-7.381366e-03 
-8.083409e-03 
-8.481451e-03 
-8.563548e-03 
-4.621413e-02 
-4.440198e-02 
-3.993508e-02 
-3.428040e-02 
-2.864652e-02 
-2.365232e-02 
-1.941234e-02 
-1.589647e-02 
-1.310824e-02 
-1.114169e-02 
-1.014315e-02 
-1.009124e-02 
-1.066088e-02 
-5.690084e-02 
-5.564910e-02 
-5.209712e-02 
-4.700236e-02 
-4.140518e-02 
-3.595120e-02 
-3.098902e-02 
-2.660068e-02 
-2.278500e-02 
-1.954576e-02 
-1.690513e-02 
-1.490938e-02 
-1.366734e-02 
-1.332545e-01 
-1.287594e-01 
-1.178839e-01 
-1.059489e-01 
-9.504770e-02 
-8.589625e-02 
-7.875679e-02 
-7.389844e-02 
-7.126481e-02 
-7.005799e-02 
-6.913140e-02 
-6.787347e-02 
-6.625269e-02 
-1.734489e-01 
-1.700426e-01 
-1.610060e-01 
-1.495032e-01 
-1.377560e-01 
-1.268466e-01 
-1.171956e-01 
-1.089681e-01 
-1.023211e-01 
-9.738206e-02 
-9.415184e-02 
-9.234303e-02 
-9.135737e-02 
-2.096522e-01 
-2.070333e-01 
-1.996848e-01 
-1.893807e-01 
-1.779402e-01 
-1.665222e-01 
-1.557832e-01 
-1.459704e-01 
-1.372531e-01 
-1.296904e-01 
-1.234203e-01 
-1.184892e-01 
-1.149475e-01 
-1.059917e-01 
-1.020166e-01 
-9.201263e-02 
-8.113813e-02 
-7.149279e-02 
-6.343056e-02 
-5.718737e-02 
-5.304181e-02 
-5.093722e-02 
-5.034012e-02 
-5.006480e-02 
-4.939316e-02 
-4.831319e-02 
-1.383409e-01 
-1.354029e-01 
-1.271437e-01 
-1.167332e-01 
-1.061602e-01 
-9.643098e-02 
-8.789511e-02 
-8.065984e-02 
-7.481962e-02 
-7.050357e-02 
-6.781877e-02 
-6.656027e-02 
-6.612331e-02 
-1.674273e-01 
-1.650747e-01 
-1.586411e-01 
-1.494919e-01 
-1.392320e-01 
-1.289961e-01 
-1.193914e-01 
-1.106913e-01 
-1.029799e-01 
-9.632513e-02 
-9.078270e-02 
-8.647608e-02 
-8.346808e-02 
-7.874178e-02 
-7.514769e-02 
-6.606369e-02 
-5.638671e-02 
-4.787596e-02 
-4.087580e-02 
-3.555858e-02 
-3.205371e-02 
-3.060264e-02 
-3.067467e-02 
-3.103832e-02 
-3.100200e-02 
-3.051544e-02 
-1.031326e-01 
-1.003158e-01 
-9.310151e-02 
-8.384033e-02 
-7.436368e-02 
-6.582076e-02 
-5.839710e-02 
-5.216401e-02 
-4.715882e-02 
-4.354536e-02 
-4.145725e-02 
-4.078163e-02 
-4.097695e-02 
-1.250618e-01 
-1.231162e-01 
-1.174832e-01 
-1.093252e-01 
-1.001507e-01 
-9.109991e-02 
-8.264095e-02 
-7.506931e-02 
-6.840390e-02 
-6.266337e-02 
-5.794067e-02 
-5.430681e-02 
-5.185265e-02 
-5.150434e-02 
-4.827077e-02 
-4.012100e-02 
-3.153297e-02 
-2.416194e-02 
-1.829675e-02 
-1.384149e-02 
-1.101284e-02 
-1.020272e-02 
-1.092559e-02 
-1.199883e-02 
-1.260567e-02 
-1.272624e-02 
-6.795923e-02 
-6.545156e-02 
-5.907892e-02 
-5.076224e-02 
-4.245583e-02 
-3.505219e-02 
-2.873183e-02 
-2.350608e-02 
-1.934261e-02 
-1.641377e-02 
-1.493780e-02 
-1.488323e-02 
-1.571200e-02 
-8.267550e-02 
-8.103270e-02 
-7.620966e-02 
-6.904624e-02 
-6.096794e-02 
-5.298938e-02 
-4.566293e-02 
-3.916674e-02 
-3.353596e-02 
-2.875795e-02 
-2.479793e-02 
-2.186484e-02 
-2.002076e-02 


==> anc/eccentric/t_l.out <==
1.592019e-01 
1.603653e-01 
1.562281e-01 
1.498239e-01 
1.379613e-01 
1.129102e-01 
6.546231e-02 
-4.067905e-02 
-2.560891e-01 
-4.949985e-01 
-6.520592e-01 
-7.462387e-01 
-7.876107e-01 
2.125830e-01 
2.124632e-01 
2.108216e-01 
2.068516e-01 
1.994887e-01 
1.876201e-01 
1.679280e-01 
1.373102e-01 
8.516103e-02 
-1.051049e-02 
-1.863253e-01 
-4.325838e-01 
-6.613066e-01 
2.626920e-01 
2.622909e-01 
2.609632e-01 
2.580845e-01 
2.530208e-01 
2.442296e-01 
2.334938e-01 
2.176272e-01 
1.940939e-01 
1.578609e-01 
1.025587e-01 
1.324875e-02 
-1.348264e-01 
1.674289e-01 
1.687636e-01 
1.699440e-01 
1.702734e-01 
1.725744e-01 
1.720120e-01 
1.600822e-01 
9.737928e-02 
-1.219209e-01 
-3.805124e-01 
-5.543468e-01 
-6.484123e-01 
-6.976347e-01 
2.227341e-01 
2.242252e-01 
2.244006e-01 
2.257334e-01 
2.267113e-01 
2.261610e-01 
2.268575e-01 
2.240205e-01 
2.103300e-01 
1.583275e-01 
3.593561e-03 
-2.586292e-01 
-5.122887e-01 
2.773669e-01 
2.775458e-01 
2.789995e-01 
2.798340e-01 
2.809129e-01 
2.821808e-01 
2.826329e-01 
2.828757e-01 
2.812720e-01 
2.766545e-01 
2.605883e-01 
2.159046e-01 
1.006475e-01 
1.754998e-01 
1.774300e-01 
1.825398e-01 
1.917327e-01 
2.067580e-01 
2.288400e-01 
2.551022e-01 
2.309605e-01 
1.435408e-02 
-2.707178e-01 
-4.544913e-01 
-5.565746e-01 
-6.069494e-01 
2.350866e-01 
2.362688e-01 
2.409667e-01 
2.469752e-01 
2.561325e-01 
2.700272e-01 
2.887216e-01 
3.113587e-01 
3.365399e-01 
3.262280e-01 
1.926929e-01 
-8.435953e-02 
-3.607153e-01 
2.946729e-01 
2.962322e-01 
2.997386e-01 
3.040295e-01 
3.098878e-01 
3.201686e-01 
3.327550e-01 
3.500268e-01 
3.707966e-01 
3.955492e-01 
4.184798e-01 
4.145447e-01 
3.298134e-01 
1.835908e-01 
1.871903e-01 
1.966192e-01 
2.145778e-01 
2.431759e-01 
2.877653e-01 
3.496984e-01 
3.669543e-01 
1.523503e-01 
-1.578904e-01 
-3.601696e-01 
-4.618279e-01 
-5.177270e-01 
2.467684e-01 
2.496219e-01 
2.562461e-01 
2.679695e-01 
2.853097e-01 
3.101678e-01 
3.473735e-01 
3.984520e-01 
4.602222e-01 
4.907035e-01 
3.769932e-01 
8.717041e-02 
-2.126384e-01 
3.103593e-01 
3.123980e-01 
3.175527e-01 
3.262185e-01 
3.395315e-01 
3.576113e-01 
3.821023e-01 
4.146367e-01 
4.574625e-01 
5.119982e-01 
5.724535e-01 
6.076294e-01 
5.499635e-01 
1.927431e-01 
1.951906e-01 
1.896833e-01 
1.840935e-01 
1.731216e-01 
1.487195e-01 
9.989170e-02 
-1.287112e-02 
-2.515184e-01 
-5.023010e-01 
-6.671123e-01 
-7.568357e-01 
-8.004546e-01 
2.548822e-01 
2.550379e-01 
2.529328e-01 
2.495602e-01 
2.428237e-01 
2.329800e-01 
2.143377e-01 
1.840954e-01 
1.300868e-01 
2.888795e-02 
-1.629651e-01 
-4.317172e-01 
-6.755802e-01 
3.127871e-01 
3.132914e-01 
3.106654e-01 
3.080246e-01 
3.042678e-01 
2.972922e-01 
2.866787e-01 
2.711480e-01 
2.478491e-01 
2.121501e-01 
1.547838e-01 
6.059208e-02 
-1.003212e-01 
2.001528e-01 
2.007707e-01 
2.027441e-01 
2.043581e-01 
2.064688e-01 
2.059442e-01 
1.932981e-01 
1.213937e-01 
-1.159571e-01 
-3.911299e-01 
-5.702858e-01 
-6.640030e-01 
-7.086079e-01 
2.654973e-01 
2.669290e-01 
2.678306e-01 
2.696073e-01 
2.714252e-01 
2.730318e-01 
2.732398e-01 
2.699519e-01 
2.557441e-01 
1.984398e-01 
2.843623e-02 
-2.534864e-01 
-5.323915e-01 
3.296947e-01 
3.298923e-01 
3.313031e-01 
3.333441e-01 
3.354261e-01 
3.356154e-01 
3.372086e-01 
3.378311e-01 
3.356286e-01 
3.322036e-01 
3.148464e-01 
2.647768e-01 
1.370067e-01 
2.083465e-01 
2.103623e-01 
2.167011e-01 
2.264678e-01 
2.402540e-01 
2.626922e-01 
2.885752e-01 
2.559077e-01 
2.154553e-02 
-2.804036e-01 
-4.703050e-01 
-5.697989e-01 
-6.197655e-01 
2.774740e-01 
2.799132e-01 
2.852317e-01 
2.905957e-01 
3.007021e-01 
3.147057e-01 
3.333257e-01 
3.574082e-01 
3.803494e-01 
3.655677e-01 
2.179467e-01 
-8.038366e-02 
-3.719746e-01 
3.476102e-01 
3.495327e-01 
3.522010e-01 
3.576914e-01 
3.652168e-01 
3.750232e-01 
3.869105e-01 
4.044402e-01 
4.259386e-01 
4.513190e-01 
4.726974e-01 
4.642947e-01 
3.684823e-01 
2.165060e-01 
2.180808e-01 
2.292265e-01 
2.466711e-01 
2.757819e-01 
3.217816e-01 
3.831867e-01 
3.904740e-01 
1.560301e-01 
-1.709767e-01 
-3.725134e-01 
-4.780220e-01 
-5.289130e-01 
2.897076e-01 
2.932035e-01 
2.999741e-01 
3.116303e-01 
3.297594e-01 
3.568702e-01 
3.942300e-01 
4.454398e-01 
5.055940e-01 
5.302378e-01 
4.035006e-01 
9.309722e-02 
-2.219678e-01 
3.634200e-01 
3.656502e-01 
3.711160e-01 
3.803387e-01 
3.939926e-01 
4.124066e-01 
4.370988e-01 
4.704161e-01 
5.144105e-01 
5.685356e-01 
6.271544e-01 
6.578373e-01 
5.895076e-01 
2.263364e-01 
2.265809e-01 
2.236196e-01 
2.184911e-01 
2.073563e-01 
1.830883e-01 
1.320247e-01 
1.021963e-02 
-2.503937e-01 
-5.190082e-01 
-6.849331e-01 
-7.674626e-01 
-8.090020e-01 
2.984816e-01 
2.992582e-01 
2.966597e-01 
2.937116e-01 
2.877552e-01 
2.773060e-01 
2.590160e-01 
2.293571e-01 
1.740412e-01 
6.639498e-02 
-1.413969e-01 
-4.330944e-01 
-6.936871e-01 
3.699959e-01 
3.699999e-01 
3.690147e-01 
3.667737e-01 
3.626704e-01 
3.563324e-01 
3.465697e-01 
3.315527e-01 
3.082085e-01 
2.723913e-01 
2.141731e-01 
1.144642e-01 
-5.877971e-02 
2.319653e-01 
2.335718e-01 
2.354307e-01 
2.377907e-01 
2.394485e-01 
2.392549e-01 
2.251357e-01 
1.466272e-01 
-1.130941e-01 
-4.072567e-01 
-5.873080e-01 
-6.774455e-01 
-7.193877e-01 
3.074358e-01 
3.084522e-01 
3.100403e-01 
3.123036e-01 
3.142490e-01 
3.178650e-01 
3.197076e-01 
3.139166e-01 
2.978522e-01 
2.348561e-01 
4.898379e-02 
-2.575414e-01 
-5.405619e-01 
3.827868e-01 
3.842708e-01 
3.855539e-01 
3.857716e-01 
3.886160e-01 
3.920440e-01 
3.940669e-01 
3.951481e-01 
3.946532e-01 
3.891035e-01 
3.707318e-01 
3.149364e-01 
1.754564e-01 
2.405240e-01 
2.439495e-01 
2.487261e-01 
2.592015e-01 
2.750774e-01 
2.975724e-01 
3.215230e-01 
2.828520e-01 
2.602435e-02 
-2.937360e-01 
-4.876952e-01 
-5.829020e-01 
-6.306816e-01 
3.210293e-01 
3.220879e-01 
3.272316e-01 
3.345275e-01 
3.445469e-01 
3.590206e-01 
3.790972e-01 
4.033168e-01 
4.249408e-01 
4.035325e-01 
2.401076e-01 
-8.048070e-02 
-3.875325e-01 
3.989022e-01 
4.002984e-01 
4.038691e-01 
4.100239e-01 
4.181234e-01 
4.287317e-01 
4.427874e-01 
4.603260e-01 
4.825505e-01 
5.074196e-01 
5.271627e-01 
5.131917e-01 
4.058689e-01 
2.491924e-01 
2.527954e-01 
2.624301e-01 
2.811931e-01 
3.088445e-01 
3.549857e-01 
4.154665e-01 
4.162280e-01 
1.624193e-01 
-1.826467e-01 
-3.876977e-01 
-4.897542e-01 
-5.413417e-01 
3.326390e-01 
3.363551e-01 
3.433760e-01 
3.552949e-01 
3.737274e-01 
4.007929e-01 
4.387933e-01 
4.902569e-01 
5.491416e-01 
5.673368e-01 
4.254750e-01 
9.504444e-02 
-2.341079e-01 
4.159552e-01 
4.184956e-01 
4.247666e-01 
4.348297e-01 
4.487252e-01 
4.678333e-01 
4.933239e-01 
5.269951e-01 
5.710930e-01 
6.252814e-01 
6.817562e-01 
7.073023e-01 
6.279980e-01 
2.573723e-01 
2.547711e-01 
2.552021e-01 
2.492138e-01 
2.393834e-01 
2.152690e-01 
1.633048e-01 
3.715174e-02 
-2.486895e-01 
-5.297185e-01 
-7.031214e-01 
-7.879809e-01 
-8.192761e-01 
3.427496e-01 
3.432681e-01 
3.419815e-01 
3.392244e-01 
3.337454e-01 
3.250191e-01 
3.073888e-01 
2.777819e-01 
2.208869e-01 
1.068737e-01 
-1.169354e-01 
-4.304537e-01 
-7.061474e-01 
4.210466e-01 
4.210871e-01 
4.213935e-01 
4.193993e-01 
4.160055e-01 
4.106619e-01 
4.015614e-01 
3.873152e-01 
3.647417e-01 
3.291628e-01 
2.686279e-01 
1.635837e-01 
-2.216647e-02 
2.647536e-01 
2.661835e-01 
2.680501e-01 
2.722041e-01 
2.732119e-01 
2.735081e-01 
2.558091e-01 
1.665609e-01 
-1.090404e-01 
-4.225109e-01 
-6.022642e-01 
-6.935625e-01 
-7.280823e-01 
3.522929e-01 
3.535000e-01 
3.556761e-01 
3.579566e-01 
3.610203e-01 
3.643042e-01 
3.660037e-01 
3.625963e-01 
3.449807e-01 
2.751886e-01 
7.477767e-02 
-2.531024e-01 
-5.548589e-01 
4.353677e-01 
4.363221e-01 
4.385843e-01 
4.410445e-01 
4.436695e-01 
4.466528e-01 
4.494056e-01 
4.517302e-01 
4.518064e-01 
4.460167e-01 
4.258408e-01 
3.647019e-01 
2.126915e-01 
2.726586e-01 
2.737579e-01 
2.814336e-01 
2.916273e-01 
3.078130e-01 
3.318322e-01 
3.531574e-01 
3.059830e-01 
2.786574e-02 
-3.096342e-01 
-5.032085e-01 
-5.993479e-01 
-6.410569e-01 
3.632709e-01 
3.659639e-01 
3.709222e-01 
3.786541e-01 
3.897933e-01 
4.044012e-01 
4.249798e-01 
4.493778e-01 
4.697799e-01 
4.421293e-01 
2.639163e-01 
-7.844477e-02 
-4.014579e-01 
4.505923e-01 
4.525231e-01 
4.570589e-01 
4.636732e-01 
4.731062e-01 
4.843211e-01 
4.988489e-01 
5.171395e-01 
5.392416e-01 
5.644148e-01 
5.816714e-01 
5.618445e-01 
4.428414e-01 
2.804857e-01 
2.819314e-01 
2.950746e-01 
3.123238e-01 
3.414166e-01 
3.885985e-01 
4.470196e-01 
4.378182e-01 
1.647131e-01 
-1.973488e-01 
-4.058383e-01 
-5.042087e-01 
-5.517532e-01 
3.752311e-01 
3.781905e-01 
3.862238e-01 
3.998576e-01 
4.186343e-01 
4.462300e-01 
4.849022e-01 
5.341226e-01 
5.935853e-01 
6.047185e-01 
4.481440e-01 
9.614633e-02 
-2.494438e-01 
4.692038e-01 
4.724397e-01 
4.793745e-01 
4.902603e-01 
5.046897e-01 
5.248000e-01 
5.510624e-01 
5.855040e-01 
6.292107e-01 
6.831843e-01 
7.376351e-01 
7.572677e-01 
6.672467e-01 


==> anc/eccentric/t_net.out <==
7.784070e-02 
7.988220e-02 
7.817800e-02 
7.508370e-02 
6.679620e-02 
4.505990e-02 
3.267200e-04 
-1.037356e-01 
-3.172737e-01 
-5.541554e-01 
-7.091058e-01 
-8.013015e-01 
-8.407928e-01 
1.076770e-01 
1.082399e-01 
1.085178e-01 
1.073798e-01 
1.033866e-01 
9.507350e-02 
7.882690e-02 
5.129960e-02 
1.751600e-03 
-9.179970e-02 
-2.657650e-01 
-5.101359e-01 
-7.368249e-01 
1.365973e-01 
1.367396e-01 
1.369784e-01 
1.365092e-01 
1.344586e-01 
1.290434e-01 
1.218284e-01 
1.094356e-01 
8.916400e-02 
5.585900e-02 
3.082560e-03 
-8.410076e-02 
-2.302909e-01 
1.129241e-01 
1.148679e-01 
1.176596e-01 
1.201887e-01 
1.248691e-01 
1.265209e-01 
1.163961e-01 
5.508740e-02 
-1.629664e-01 
-4.201774e-01 
-5.926011e-01 
-6.853184e-01 
-7.332758e-01 
1.522797e-01 
1.542264e-01 
1.556737e-01 
1.588858e-01 
1.621049e-01 
1.639209e-01 
1.669147e-01 
1.661438e-01 
1.541908e-01 
1.036107e-01 
-4.987010e-02 
-3.108276e-01 
-5.631160e-01 
1.923995e-01 
1.929379e-01 
1.954272e-01 
1.978572e-01 
2.009373e-01 
2.044509e-01 
2.072474e-01 
2.098057e-01 
2.103806e-01 
2.077191e-01 
1.933922e-01 
1.501425e-01 
3.610550e-02 
1.480229e-01 
1.502203e-01 
1.561336e-01 
1.664234e-01 
1.826368e-01 
2.058216e-01 
2.329796e-01 
2.095253e-01 
-5.103100e-03 
-2.908281e-01 
-4.738859e-01 
-5.752931e-01 
-6.250315e-01 
1.993148e-01 
2.007096e-01 
2.060354e-01 
2.129847e-01 
2.232586e-01 
2.383458e-01 
2.581866e-01 
2.818587e-01 
3.079054e-01 
2.983001e-01 
1.653890e-01 
-1.110248e-01 
-3.866851e-01 
2.511776e-01 
2.529126e-01 
2.569333e-01 
2.620265e-01 
2.688811e-01 
2.802876e-01 
2.940497e-01 
3.124827e-01 
3.343419e-01 
3.600743e-01 
3.838463e-01 
3.806250e-01 
2.965315e-01 
1.832041e-01 
1.867219e-01 
1.961564e-01 
2.141225e-01 
2.427283e-01 
2.873234e-01 
3.492558e-01 
3.665080e-01 
1.519109e-01 
-1.583126e-01 
-3.605727e-01 
-4.622149e-01 
-5.181048e-01 
2.457470e-01 
2.485896e-01 
2.552201e-01 
2.669641e-01 
2.843305e-01 
3.092162e-01 
3.464478e-01 
3.975481e-01 
4.593351e-01 
4.898283e-01 
3.761313e-01 
8.632950e-02 
-2.134584e-01 
3.083927e-01 
3.104412e-01 
3.156166e-01 
3.243132e-01 
3.376660e-01 
3.557916e-01 
3.803306e-01 
4.129123e-01 
4.557819e-01 
5.103314e-01 
5.708441e-01 
6.062421e-01 
5.483900e-01 
9.386590e-02 
9.847670e-02 
9.825540e-02 
9.889990e-02 
9.398560e-02 
7.486930e-02 
3.024353e-02 
-7.949560e-02 
-3.160166e-01 
-5.650343e-01 
-7.281278e-01 
-8.160898e-01 
-8.579290e-01 
1.266547e-01 
1.284832e-01 
1.307928e-01 
1.332462e-01 
1.327425e-01 
1.289531e-01 
1.158701e-01 
9.047150e-02 
4.044113e-02 
-5.767010e-02 
-2.471974e-01 
-5.140891e-01 
-7.562575e-01 
1.578817e-01 
1.597181e-01 
1.607891e-01 
1.633861e-01 
1.656021e-01 
1.648043e-01 
1.602142e-01 
1.503436e-01 
1.321908e-01 
1.010140e-01 
4.746995e-02 
-4.362630e-02 
-2.020837e-01 
1.282119e-01 
1.306715e-01 
1.371214e-01 
1.438631e-01 
1.508294e-01 
1.544810e-01 
1.451334e-01 
7.556890e-02 
-1.602589e-01 
-4.343107e-01 
-6.124309e-01 
-7.050294e-01 
-7.484334e-01 
1.719089e-01 
1.747311e-01 
1.793686e-01 
1.859867e-01 
1.929018e-01 
1.993844e-01 
2.040033e-01 
2.045301e-01 
1.934498e-01 
1.385541e-01 
-2.971300e-02 
-3.103779e-01 
-5.882054e-01 
2.162661e-01 
2.175652e-01 
2.220707e-01 
2.284599e-01 
2.354625e-01 
2.406785e-01 
2.471194e-01 
2.522501e-01 
2.540925e-01 
2.542594e-01 
2.399110e-01 
1.922525e-01 
6.623860e-02 
1.636062e-01 
1.670379e-01 
1.770183e-01 
1.907990e-01 
2.082336e-01 
2.337381e-01 
2.620110e-01 
2.309775e-01 
-2.479300e-03 
-3.039865e-01 
-4.935360e-01 
-5.925632e-01 
-6.419476e-01 
2.187119e-01 
2.222861e-01 
2.306499e-01 
2.398890e-01 
2.539640e-01 
2.716568e-01 
2.935441e-01 
3.204170e-01 
3.456181e-01 
3.325314e-01 
1.860325e-01 
-1.116449e-01 
-4.028362e-01 
2.759235e-01 
2.787744e-01 
2.839239e-01 
2.928949e-01 
3.043124e-01 
3.180055e-01 
3.335688e-01 
3.544615e-01 
3.789473e-01 
4.069235e-01 
4.304676e-01 
4.237690e-01 
3.292163e-01 
1.988983e-01 
2.015416e-01 
2.155123e-01 
2.358621e-01 
2.674526e-01 
3.154239e-01 
3.783158e-01 
3.865489e-01 
1.523867e-01 
-1.748546e-01 
-3.767343e-01 
-4.824320e-01 
-5.333624e-01 
2.658599e-01 
2.702736e-01 
2.794066e-01 
2.939677e-01 
3.149568e-01 
3.445912e-01 
3.840972e-01 
4.370881e-01 
4.986477e-01 
5.242837e-01 
3.980507e-01 
8.767960e-02 
-2.276296e-01 
3.335253e-01 
3.364521e-01 
3.438415e-01 
3.557452e-01 
3.723115e-01 
3.935250e-01 
4.207538e-01 
4.563125e-01 
5.022528e-01 
5.580304e-01 
6.179994e-01 
6.497008e-01 
5.820028e-01 
1.101675e-01 
1.137657e-01 
1.189458e-01 
1.229287e-01 
1.202725e-01 
1.032131e-01 
5.782979e-02 
-6.001620e-02 
-3.182656e-01 
-5.853782e-01 
-7.499950e-01 
-8.310212e-01 
-8.708505e-01 
1.473554e-01 
1.506970e-01 
1.549282e-01 
1.607011e-01 
1.637727e-01 
1.618305e-01 
1.511699e-01 
1.280663e-01 
7.807932e-02 
-2.553450e-02 
-2.305408e-01 
-5.204045e-01 
-7.796523e-01 
1.871798e-01 
1.891856e-01 
1.938463e-01 
1.995031e-01 
2.042012e-01 
2.067206e-01 
2.054072e-01 
1.981613e-01 
1.817863e-01 
1.520297e-01 
9.888542e-02 
3.210500e-03 
-1.670304e-01 
1.428684e-01 
1.474321e-01 
1.565872e-01 
1.669430e-01 
1.759042e-01 
1.818197e-01 
1.724603e-01 
9.723330e-02 
-1.606922e-01 
-4.540068e-01 
-6.333929e-01 
-7.226250e-01 
-7.634314e-01 
1.911844e-01 
1.944236e-01 
2.020608e-01 
2.120279e-01 
2.218543e-01 
2.328072e-01 
2.411386e-01 
2.408956e-01 
2.293352e-01 
1.696972e-01 
-1.394910e-02 
-3.192068e-01 
-6.014898e-01 
2.417620e-01 
2.450167e-01 
2.512061e-01 
2.583301e-01 
2.688627e-01 
2.799846e-01 
2.892836e-01 
2.970089e-01 
3.024378e-01 
3.020154e-01 
2.879294e-01 
2.355154e-01 
9.859670e-02 
1.785877e-01 
1.846088e-01 
1.957873e-01 
2.131393e-01 
2.351414e-01 
2.626492e-01 
2.904803e-01 
2.543872e-01 
-1.272200e-03 
-3.208262e-01 
-5.148106e-01 
-6.097616e-01 
-6.570137e-01 
2.397788e-01 
2.427877e-01 
2.532203e-01 
2.671969e-01 
2.839505e-01 
3.045769e-01 
3.300202e-01 
3.587689e-01 
3.840439e-01 
3.652825e-01 
2.034673e-01 
-1.164482e-01 
-4.234085e-01 
2.998928e-01 
3.028273e-01 
3.105977e-01 
3.227237e-01 
3.374487e-01 
3.546108e-01 
3.747760e-01 
3.978134e-01 
4.248602e-01 
4.539301e-01 
4.771496e-01 
4.658535e-01 
3.603902e-01 
2.145494e-01 
2.203247e-01 
2.355194e-01 
2.600552e-01 
2.926151e-01 
3.426771e-01 
4.061394e-01 
4.087817e-01 
1.555219e-01 
-1.900281e-01 
-3.957811e-01 
-4.982357e-01 
-5.499052e-01 
2.864249e-01 
2.919531e-01 
3.034409e-01 
3.210145e-01 
3.450809e-01 
3.771406e-01 
4.193810e-01 
4.743605e-01 
5.360334e-01 
5.561951e-01 
4.153319e-01 
8.495320e-02 
-2.447688e-01 
3.590544e-01 
3.628465e-01 
3.726695e-01 
3.878273e-01 
4.073200e-01 
4.318821e-01 
4.623349e-01 
5.003944e-01 
5.483080e-01 
6.057356e-01 
6.648511e-01 
6.923929e-01 
6.143307e-01 
1.241178e-01 
1.260117e-01 
1.373182e-01 
1.432649e-01 
1.443357e-01 
1.293728e-01 
8.454804e-02 
-3.674670e-02 
-3.199543e-01 
-5.997765e-01 
-7.722528e-01 
-8.558544e-01 
-8.855288e-01 
1.693007e-01 
1.732255e-01 
1.809755e-01 
1.897212e-01 
1.959894e-01 
1.981725e-01 
1.901932e-01 
1.688138e-01 
1.185658e-01 
9.491600e-03 
-2.110872e-01 
-5.227967e-01 
-7.975048e-01 
2.113944e-01 
2.140538e-01 
2.217087e-01 
2.300186e-01 
2.380653e-01 
2.441397e-01 
2.457782e-01 
2.413448e-01 
2.274886e-01 
1.994724e-01 
1.452076e-01 
4.509442e-02 
-1.371140e-01 
1.587619e-01 
1.641669e-01 
1.760375e-01 
1.910660e-01 
2.017191e-01 
2.100775e-01 
1.986217e-01 
1.135191e-01 
-1.599776e-01 
-4.728510e-01 
-6.523290e-01 
-7.429557e-01 
-7.763955e-01 
2.139520e-01 
2.180971e-01 
2.285324e-01 
2.412234e-01 
2.548601e-01 
2.678732e-01 
2.781086e-01 
2.819365e-01 
2.701611e-01 
2.046850e-01 
6.958900e-03 
-3.196627e-01 
-6.209822e-01 
2.679404e-01 
2.712474e-01 
2.799432e-01 
2.915526e-01 
3.044375e-01 
3.176567e-01 
3.300142e-01 
3.410389e-01 
3.488265e-01 
3.496915e-01 
3.350581e-01 
2.782258e-01 
1.292234e-01 
1.939168e-01 
1.986102e-01 
2.153699e-01 
2.352406e-01 
2.599370e-01 
2.909564e-01 
3.175988e-01 
2.739293e-01 
-2.736900e-03 
-3.403089e-01 
-5.342468e-01 
-6.303499e-01 
-6.715723e-01 
2.601383e-01 
2.656481e-01 
2.778207e-01 
2.948138e-01 
3.154296e-01 
3.385804e-01 
3.665827e-01 
3.972137e-01 
4.226211e-01 
3.985839e-01 
2.224591e-01 
-1.192264e-01 
-4.424348e-01 
3.255305e-01 
3.294069e-01 
3.395757e-01 
3.543480e-01 
3.729555e-01 
3.932212e-01 
4.162079e-01 
4.420702e-01 
4.708377e-01 
5.017515e-01 
5.237307e-01 
5.075377e-01 
3.909887e-01 
2.289814e-01 
2.336606e-01 
2.549536e-01 
2.807908e-01 
3.172547e-01 
3.703017e-01 
4.331781e-01 
4.268054e-01 
1.545104e-01 
-2.082744e-01 
-4.178371e-01 
-5.168144e-01 
-5.644794e-01 
3.072719e-01 
3.127389e-01 
3.271449e-01 
3.490954e-01 
3.761785e-01 
4.111778e-01 
4.561704e-01 
5.106165e-01 
5.742427e-01 
5.883047e-01 
4.332062e-01 
8.126310e-02 
-2.651558e-01 
3.865283e-01 
3.914070e-01 
4.031648e-01 
4.212141e-01 
4.437218e-01 
4.718106e-01 
5.053995e-01 
5.463373e-01 
5.956747e-01 
6.544263e-01 
7.128372e-01 
7.354029e-01 
6.472260e-01 


==> anc/eccentric/tau_L_inv.out <==
7.784074e-02 
7.988625e-02 
7.819363e-02 
7.511756e-02 
6.684973e-02 
4.511636e-02 
3.273150e-04 
-1.039907e-01 
-3.182941e-01 
-5.564133e-01 
-7.126780e-01 
-8.061942e-01 
-8.469125e-01 
1.076770e-01 
1.082453e-01 
1.085395e-01 
1.074283e-01 
1.034694e-01 
9.519253e-02 
7.896919e-02 
5.142572e-02 
1.757239e-03 
-9.217377e-02 
-2.671039e-01 
-5.132505e-01 
-7.421884e-01 
1.365974e-01 
1.367464e-01 
1.370058e-01 
1.365706e-01 
1.345663e-01 
1.292050e-01 
1.220483e-01 
1.097047e-01 
8.945076e-02 
5.608661e-02 
3.098086e-03 
-8.461421e-02 
-2.319670e-01 
1.129242e-01 
1.148736e-01 
1.176831e-01 
1.202429e-01 
1.249691e-01 
1.266794e-01 
1.166061e-01 
5.522281e-02 
-1.634904e-01 
-4.218896e-01 
-5.955864e-01 
-6.895025e-01 
-7.386127e-01 
1.522798e-01 
1.542341e-01 
1.557049e-01 
1.589573e-01 
1.622348e-01 
1.641262e-01 
1.672159e-01 
1.665524e-01 
1.546866e-01 
1.040329e-01 
-5.012149e-02 
-3.127252e-01 
-5.672147e-01 
1.923994e-01 
1.929477e-01 
1.954662e-01 
1.979463e-01 
2.010982e-01 
2.047069e-01 
2.076215e-01 
2.103216e-01 
2.110572e-01 
2.085655e-01 
1.943665e-01 
1.510592e-01 
3.636836e-02 
1.480229e-01 
1.502278e-01 
1.561648e-01 
1.664983e-01 
1.827831e-01 
2.060795e-01 
2.334002e-01 
2.100405e-01 
-5.119639e-03 
-2.920128e-01 
-4.762733e-01 
-5.788052e-01 
-6.295809e-01 
1.993148e-01 
2.007195e-01 
2.060765e-01 
2.130805e-01 
2.234374e-01 
2.386443e-01 
2.586525e-01 
2.825518e-01 
3.088955e-01 
2.995156e-01 
1.662223e-01 
-1.117028e-01 
-3.894994e-01 
2.511776e-01 
2.529252e-01 
2.569847e-01 
2.621445e-01 
2.690966e-01 
2.806386e-01 
2.945803e-01 
3.132511e-01 
3.354169e-01 
3.615415e-01 
3.857800e-01 
3.829489e-01 
2.986898e-01 
1.832041e-01 
1.867313e-01 
1.961956e-01 
2.142188e-01 
2.429226e-01 
2.876832e-01 
3.498861e-01 
3.674093e-01 
1.523996e-01 
-1.589582e-01 
-3.623893e-01 
-4.650367e-01 
-5.218764e-01 
2.457470e-01 
2.486019e-01 
2.552711e-01 
2.670844e-01 
2.845582e-01 
3.096035e-01 
3.470732e-01 
3.985257e-01 
4.608122e-01 
4.918242e-01 
3.780262e-01 
8.685655e-02 
-2.150117e-01 
3.083927e-01 
3.104567e-01 
3.156797e-01 
3.244593e-01 
3.379364e-01 
3.562372e-01 
3.810172e-01 
4.139278e-01 
4.572474e-01 
5.124109e-01 
5.737199e-01 
6.099435e-01 
5.523815e-01 
9.386588e-02 
9.848151e-02 
9.827510e-02 
9.894440e-02 
9.406086e-02 
7.496311e-02 
3.029812e-02 
-7.969106e-02 
-3.170327e-01 
-5.673370e-01 
-7.317965e-01 
-8.210722e-01 
-8.641735e-01 
1.266547e-01 
1.284896e-01 
1.308189e-01 
1.333062e-01 
1.328487e-01 
1.291146e-01 
1.160794e-01 
9.069402e-02 
4.057118e-02 
-5.790506e-02 
-2.484427e-01 
-5.172281e-01 
-7.617624e-01 
1.578817e-01 
1.597261e-01 
1.608212e-01 
1.634597e-01 
1.657347e-01 
1.650107e-01 
1.605035e-01 
1.507133e-01 
1.326158e-01 
1.014256e-01 
4.770909e-02 
-4.389264e-02 
-2.035546e-01 
1.282120e-01 
1.306781e-01 
1.371489e-01 
1.439280e-01 
1.509502e-01 
1.546745e-01 
1.453954e-01 
7.575483e-02 
-1.607742e-01 
-4.360803e-01 
-6.155159e-01 
-7.093339e-01 
-7.538812e-01 
1.719089e-01 
1.747399e-01 
1.794045e-01 
1.860705e-01 
1.930563e-01 
1.996341e-01 
2.043715e-01 
2.050331e-01 
1.940718e-01 
1.391187e-01 
-2.986268e-02 
-3.122728e-01 
-5.924863e-01 
2.162661e-01 
2.175761e-01 
2.221151e-01 
2.285628e-01 
2.356510e-01 
2.409799e-01 
2.475654e-01 
2.528704e-01 
2.549096e-01 
2.552955e-01 
2.411197e-01 
1.934263e-01 
6.672062e-02 
1.636062e-01 
1.670464e-01 
1.770537e-01 
1.908850e-01 
2.084004e-01 
2.340308e-01 
2.624840e-01 
2.315453e-01 
-2.487313e-03 
-3.052252e-01 
-4.960227e-01 
-5.961807e-01 
-6.466203e-01 
2.187119e-01 
2.222972e-01 
2.306960e-01 
2.399970e-01 
2.541674e-01 
2.719970e-01 
2.940739e-01 
3.212049e-01 
3.467294e-01 
3.338864e-01 
1.869696e-01 
-1.123266e-01 
-4.057685e-01 
2.759235e-01 
2.787885e-01 
2.839808e-01 
2.930268e-01 
3.045562e-01 
3.184038e-01 
3.341710e-01 
3.553331e-01 
3.801659e-01 
4.085817e-01 
4.326362e-01 
4.263564e-01 
3.316126e-01 
1.988983e-01 
2.015518e-01 
2.155556e-01 
2.359684e-01 
2.676669e-01 
3.158190e-01 
3.789987e-01 
3.874994e-01 
1.528767e-01 
-1.755672e-01 
-3.786323e-01 
-4.853777e-01 
-5.372449e-01 
2.658599e-01 
2.702872e-01 
2.794625e-01 
2.941001e-01 
3.152092e-01 
3.450228e-01 
3.847905e-01 
4.381630e-01 
5.002511e-01 
5.264201e-01 
4.000559e-01 
8.821486e-02 
-2.292867e-01 
3.335253e-01 
3.364689e-01 
3.439102e-01 
3.559052e-01 
3.726097e-01 
3.940178e-01 
4.215132e-01 
4.574345e-01 
5.038679e-01 
5.603041e-01 
6.211128e-01 
6.536676e-01 
5.862390e-01 
1.101675e-01 
1.137714e-01 
1.189698e-01 
1.229840e-01 
1.203689e-01 
1.033424e-01 
5.793415e-02 
-6.016378e-02 
-3.192889e-01 
-5.877638e-01 
-7.537733e-01 
-8.360948e-01 
-8.771888e-01 
1.473554e-01 
1.507046e-01 
1.549592e-01 
1.607734e-01 
1.639038e-01 
1.620332e-01 
1.514427e-01 
1.283813e-01 
7.833038e-02 
-2.563855e-02 
-2.317022e-01 
-5.235819e-01 
-7.853274e-01 
1.871798e-01 
1.891951e-01 
1.938852e-01 
1.995930e-01 
2.043648e-01 
2.069796e-01 
2.057780e-01 
1.986486e-01 
1.823708e-01 
1.526492e-01 
9.938363e-02 
3.230129e-03 
-1.682462e-01 
1.428684e-01 
1.474396e-01 
1.566185e-01 
1.670181e-01 
1.760451e-01 
1.820474e-01 
1.727717e-01 
9.747245e-02 
-1.612088e-01 
-4.558566e-01 
-6.365835e-01 
-7.270367e-01 
-7.689881e-01 
1.911843e-01 
1.944333e-01 
2.021011e-01 
2.121231e-01 
2.220319e-01 
2.330988e-01 
2.415738e-01 
2.414880e-01 
2.300726e-01 
1.703887e-01 
-1.401952e-02 
-3.211558e-01 
-6.058679e-01 
2.417620e-01 
2.450290e-01 
2.512564e-01 
2.584465e-01 
2.690779e-01 
2.803352e-01 
2.898056e-01 
2.977392e-01 
3.034102e-01 
3.032460e-01 
2.893799e-01 
2.369533e-01 
9.931436e-02 
1.785877e-01 
1.846181e-01 
1.958266e-01 
2.132354e-01 
2.353298e-01 
2.629781e-01 
2.910045e-01 
2.550128e-01 
-1.276331e-03 
-3.221340e-01 
-5.174043e-01 
-6.134846e-01 
-6.617961e-01 
2.397788e-01 
2.427998e-01 
2.532709e-01 
2.673173e-01 
2.841778e-01 
3.049584e-01 
3.306159e-01 
3.596511e-01 
3.852788e-01 
3.667709e-01 
2.044923e-01 
-1.171591e-01 
-4.264899e-01 
2.998929e-01 
3.028425e-01 
3.106599e-01 
3.228690e-01 
3.377189e-01 
3.550549e-01 
3.754524e-01 
3.987915e-01 
4.262264e-01 
4.557798e-01 
4.795533e-01 
4.686977e-01 
3.630135e-01 
2.145494e-01 
2.203357e-01 
2.355664e-01 
2.601722e-01 
2.928495e-01 
3.431062e-01 
4.068725e-01 
4.097869e-01 
1.560222e-01 
-1.908022e-01 
-3.977747e-01 
-5.012775e-01 
-5.539074e-01 
2.864248e-01 
2.919676e-01 
3.035017e-01 
3.211591e-01 
3.453572e-01 
3.776129e-01 
4.201379e-01 
4.755270e-01 
5.377568e-01 
5.584615e-01 
4.174243e-01 
8.547187e-02 
-2.465503e-01 
3.590544e-01 
3.628646e-01 
3.727442e-01 
3.880019e-01 
4.076463e-01 
4.324230e-01 
4.631694e-01 
5.016249e-01 
5.500711e-01 
6.082039e-01 
6.682004e-01 
6.966203e-01 
6.188022e-01 
1.241178e-01 
1.260180e-01 
1.373458e-01 
1.433294e-01 
1.444512e-01 
1.295348e-01 
8.470059e-02 
-3.683701e-02 
-3.209832e-01 
-6.022201e-01 
-7.761435e-01 
-8.610797e-01 
-8.919746e-01 
1.693006e-01 
1.732342e-01 
1.810118e-01 
1.898067e-01 
1.961463e-01 
1.984206e-01 
1.905365e-01 
1.692290e-01 
1.189470e-01 
9.530169e-03 
-2.121505e-01 
-5.259889e-01 
-8.033100e-01 
2.113944e-01 
2.140645e-01 
2.217530e-01 
2.301222e-01 
2.382562e-01 
2.444455e-01 
2.462218e-01 
2.419383e-01 
2.282201e-01 
2.002851e-01 
1.459391e-01 
4.536975e-02 
-1.381120e-01 
1.587619e-01 
1.641751e-01 
1.760728e-01 
1.911521e-01 
2.018807e-01 
2.103407e-01 
1.989802e-01 
1.137982e-01 
-1.604920e-01 
-4.747776e-01 
-6.556147e-01 
-7.474922e-01 
-7.820472e-01 
2.139520e-01 
2.181080e-01 
2.285781e-01 
2.413320e-01 
2.550641e-01 
2.682086e-01 
2.786105e-01 
2.826298e-01 
2.710298e-01 
2.055190e-01 
6.993973e-03 
-3.216143e-01 
-6.255016e-01 
2.679403e-01 
2.712608e-01 
2.799992e-01 
2.916839e-01 
3.046814e-01 
3.180544e-01 
3.306098e-01 
3.418776e-01 
3.499481e-01 
3.511165e-01 
3.367460e-01 
2.799245e-01 
1.301640e-01 
1.939168e-01 
1.986202e-01 
2.154130e-01 
2.353465e-01 
2.601453e-01 
2.913208e-01 
3.181721e-01 
2.746029e-01 
-2.745631e-03 
-3.416955e-01 
-5.369381e-01 
-6.341980e-01 
-6.764607e-01 
2.601383e-01 
2.656614e-01 
2.778761e-01 
2.949465e-01 
3.156822e-01 
3.390043e-01 
3.672443e-01 
3.981905e-01 
4.239800e-01 
4.002081e-01 
2.235798e-01 
-1.199542e-01 
-4.456548e-01 
3.255305e-01 
3.294233e-01 
3.396436e-01 
3.545075e-01 
3.732541e-01 
3.937138e-01 
4.169592e-01 
4.431572e-01 
4.723516e-01 
5.037960e-01 
5.263691e-01 
5.106364e-01 
3.938347e-01 
2.289814e-01 
2.336722e-01 
2.550044e-01 
2.809172e-01 
3.175088e-01 
3.707654e-01 
4.339600e-01 
4.278549e-01 
1.550070e-01 
-2.091233e-01 
-4.199424e-01 
-5.199700e-01 
-5.685883e-01 
3.072719e-01 
3.127546e-01 
3.272103e-01 
3.492526e-01 
3.764798e-01 
4.116927e-01 
4.569936e-01 
5.118722e-01 
5.760891e-01 
5.907018e-01 
4.353886e-01 
8.175926e-02 
-2.670859e-01 
3.865283e-01 
3.914266e-01 
4.032453e-01 
4.214039e-01 
4.440772e-01 
4.724015e-01 
5.063117e-01 
5.476807e-01 
5.975900e-01 
6.570929e-01 
7.164284e-01 
7.398928e-01 
6.519370e-01 


==> anc/eccentric/tau_a_inv.out <==
1.556815e-01 
1.649480e-01 
1.776899e-01 
2.054375e-01 
2.539128e-01 
3.354282e-01 
4.821174e-01 
6.642883e-01 
6.542585e-01 
3.919104e-01 
1.257913e-01 
-7.800044e-02 
-2.005052e-01 
2.153540e-01 
2.201061e-01 
2.323167e-01 
2.517281e-01 
2.798065e-01 
3.205066e-01 
3.844753e-01 
4.864106e-01 
6.380849e-01 
8.198991e-01 
9.094671e-01 
7.719631e-01 
4.958070e-01 
2.731948e-01 
2.764398e-01 
2.860123e-01 
3.011426e-01 
3.219820e-01 
3.460410e-01 
3.878150e-01 
4.450563e-01 
5.254072e-01 
6.368689e-01 
7.896346e-01 
9.681554e-01 
1.100024e+00 
2.258483e-01 
2.343786e-01 
2.568438e-01 
2.958979e-01 
3.700878e-01 
4.984088e-01 
7.144463e-01 
9.796622e-01 
9.571238e-01 
6.569969e-01 
3.510217e-01 
1.450633e-01 
5.949253e-03 
3.045596e-01 
3.116744e-01 
3.265256e-01 
3.548474e-01 
3.979063e-01 
4.606027e-01 
5.628605e-01 
7.181966e-01 
9.448200e-01 
1.210432e+00 
1.334855e+00 
1.158190e+00 
8.295211e-01 
3.847989e-01 
3.888944e-01 
4.028515e-01 
4.238575e-01 
4.553301e-01 
5.001786e-01 
5.614146e-01 
6.483361e-01 
7.702962e-01 
9.428954e-01 
1.171906e+00 
1.434609e+00 
1.622209e+00 
2.960458e-01 
3.050582e-01 
3.341182e-01 
3.887368e-01 
4.864972e-01 
6.581033e-01 
9.488941e-01 
1.286679e+00 
1.267696e+00 
9.049562e-01 
5.821976e-01 
3.605532e-01 
2.171820e-01 
3.986296e-01 
4.049894e-01 
4.275530e-01 
4.633452e-01 
5.207379e-01 
6.106473e-01 
7.474559e-01 
9.530068e-01 
1.256661e+00 
1.602497e+00 
1.760615e+00 
1.548472e+00 
1.171259e+00 
5.023551e-01 
5.086951e-01 
5.257619e-01 
5.520376e-01 
5.897596e-01 
6.523644e-01 
7.359045e-01 
8.570414e-01 
1.022970e+00 
1.254288e+00 
1.560101e+00 
1.898891e+00 
2.139967e+00 
3.664082e-01 
3.777380e-01 
4.140821e-01 
4.845634e-01 
6.074154e-01 
8.232220e-01 
1.184474e+00 
1.603472e+00 
1.578762e+00 
1.164935e+00 
7.657407e-01 
5.827516e-01 
4.291717e-01 
4.914940e-01 
5.011052e-01 
5.261690e-01 
5.721733e-01 
6.442703e-01 
7.547376e-01 
9.277102e-01 
1.189977e+00 
1.567005e+00 
1.991831e+00 
2.181236e+00 
1.934671e+00 
1.510366e+00 
6.167855e-01 
6.240464e-01 
6.442019e-01 
6.776014e-01 
7.308427e-01 
8.063894e-01 
9.131894e-01 
1.063160e+00 
1.273697e+00 
1.565801e+00 
1.947898e+00 
2.364833e+00 
2.647579e+00 
1.877318e-01 
2.018532e-01 
2.178611e-01 
2.530517e-01 
3.082946e-01 
3.950457e-01 
5.417654e-01 
7.120117e-01 
6.572613e-01 
3.702330e-01 
9.051065e-02 
-1.027471e-01 
-2.276796e-01 
2.533093e-01 
2.605445e-01 
2.767029e-01 
3.033583e-01 
3.385658e-01 
3.925500e-01 
4.608176e-01 
5.650616e-01 
7.138563e-01 
8.845719e-01 
9.425217e-01 
7.609791e-01 
4.582565e-01 
3.157634e-01 
3.223341e-01 
3.324266e-01 
3.530518e-01 
3.845590e-01 
4.201920e-01 
4.667045e-01 
5.288074e-01 
6.141150e-01 
7.294134e-01 
8.800276e-01 
1.051608e+00 
1.158298e+00 
2.564240e-01 
2.656490e-01 
2.956930e-01 
3.422810e-01 
4.218996e-01 
5.542949e-01 
7.721063e-01 
1.021508e+00 
9.627446e-01 
6.250189e-01 
3.153348e-01 
1.130311e-01 
-1.861653e-02 
3.438178e-01 
3.526216e-01 
3.737097e-01 
4.090713e-01 
4.598754e-01 
5.313131e-01 
6.361816e-01 
7.931319e-01 
1.019640e+00 
1.274457e+00 
1.367729e+00 
1.153783e+00 
7.778571e-01 
4.325322e-01 
4.377963e-01 
4.557180e-01 
4.861777e-01 
5.270238e-01 
5.727671e-01 
6.410445e-01 
7.330999e-01 
8.578074e-01 
1.035508e+00 
1.263803e+00 
1.517120e+00 
1.680618e+00 
3.272123e-01 
3.384169e-01 
3.756781e-01 
4.377236e-01 
5.379124e-01 
7.138714e-01 
1.007150e+00 
1.331577e+00 
1.272705e+00 
8.800429e-01 
5.472596e-01 
3.299803e-01 
1.890549e-01 
4.374238e-01 
4.495747e-01 
4.785196e-01 
5.176459e-01 
5.835038e-01 
6.775640e-01 
8.176198e-01 
1.028425e+00 
1.327753e+00 
1.663949e+00 
1.792877e+00 
1.538871e+00 
1.134254e+00 
5.518470e-01 
5.605192e-01 
5.798856e-01 
6.144879e-01 
6.630313e-01 
7.287600e-01 
8.129219e-01 
9.382966e-01 
1.109827e+00 
1.345349e+00 
1.650155e+00 
1.982455e+00 
2.199014e+00 
3.977967e-01 
4.073540e-01 
4.531090e-01 
5.279090e-01 
6.571211e-01 
8.792830e-01 
1.242481e+00 
1.643316e+00 
1.578854e+00 
1.134410e+00 
7.773176e-01 
5.467868e-01 
4.031033e-01 
5.317198e-01 
5.443080e-01 
5.745796e-01 
6.260688e-01 
7.056053e-01 
8.283056e-01 
1.004054e+00 
1.268206e+00 
1.642210e+00 
2.053811e+00 
2.214944e+00 
1.928613e+00 
1.477822e+00 
6.670507e-01 
6.758971e-01 
7.001727e-01 
7.409367e-01 
8.004783e-01 
8.821447e-01 
9.942311e-01 
1.149879e+00 
1.366147e+00 
1.659759e+00 
2.039442e+00 
2.446859e+00 
2.707460e+00 
2.203349e-01 
2.320879e-01 
2.592338e-01 
3.011100e-01 
3.609703e-01 
4.517495e-01 
5.974585e-01 
7.519601e-01 
6.537227e-01 
3.350175e-01 
5.145518e-02 
-1.304607e-01 
-2.502175e-01 
2.947108e-01 
3.042689e-01 
3.249308e-01 
3.582576e-01 
4.005504e-01 
4.552393e-01 
5.282089e-01 
6.383422e-01 
7.884287e-01 
9.499896e-01 
9.776151e-01 
7.558986e-01 
4.211875e-01 
3.743596e-01 
3.810999e-01 
3.994180e-01 
4.268919e-01 
4.614815e-01 
5.042004e-01 
5.570784e-01 
6.242210e-01 
7.121540e-01 
8.304469e-01 
9.818721e-01 
1.142986e+00 
1.227885e+00 
2.857368e-01 
2.988286e-01 
3.346694e-01 
3.892730e-01 
4.723798e-01 
6.093873e-01 
8.254126e-01 
1.061579e+00 
9.614344e-01 
5.888246e-01 
2.759130e-01 
8.050635e-02 
-4.535396e-02 
3.823687e-01 
3.920494e-01 
4.193196e-01 
4.610732e-01 
5.170005e-01 
6.002008e-01 
7.153957e-01 
8.658380e-01 
1.092012e+00 
1.337070e+00 
1.400307e+00 
1.141898e+00 
7.595581e-01 
4.835240e-01 
4.931456e-01 
5.142294e-01 
5.425995e-01 
5.913193e-01 
6.534405e-01 
7.268793e-01 
8.236681e-01 
9.549108e-01 
1.131810e+00 
1.359578e+00 
1.602520e+00 
1.743779e+00 
3.571754e-01 
3.733360e-01 
4.132242e-01 
4.820314e-01 
5.915725e-01 
7.717736e-01 
1.062728e+00 
1.374616e+00 
1.274087e+00 
8.474620e-01 
5.079213e-01 
2.997107e-01 
1.619503e-01 
4.795575e-01 
4.892436e-01 
5.219937e-01 
5.718835e-01 
6.420214e-01 
7.428495e-01 
8.900926e-01 
1.104508e+00 
1.404697e+00 
1.729422e+00 
1.827930e+00 
1.531386e+00 
1.101012e+00 
5.997858e-01 
6.086107e-01 
6.328077e-01 
6.739040e-01 
7.292068e-01 
8.019494e-01 
8.986574e-01 
1.027451e+00 
1.203333e+00 
1.440403e+00 
1.743315e+00 
2.064819e+00 
2.258450e+00 
4.290987e-01 
4.450302e-01 
4.929290e-01 
5.764670e-01 
7.076630e-01 
9.336003e-01 
1.296921e+00 
1.685253e+00 
1.582269e+00 
1.104693e+00 
7.407445e-01 
5.179744e-01 
3.734963e-01 
5.728497e-01 
5.877149e-01 
6.227216e-01 
6.801677e-01 
7.655577e-01 
8.900997e-01 
1.072346e+00 
1.341343e+00 
1.715028e+00 
2.115220e+00 
2.247051e+00 
1.922495e+00 
1.446512e+00 
7.181088e-01 
7.288403e-01 
7.580032e-01 
8.052909e-01 
8.705988e-01 
9.589911e-01 
1.077506e+00 
1.237983e+00 
1.457821e+00 
1.754009e+00 
2.130552e+00 
2.527268e+00 
2.764823e+00 
2.482356e-01 
2.562273e-01 
2.959776e-01 
3.418388e-01 
4.092939e-01 
5.045481e-01 
6.504770e-01 
7.966167e-01 
6.537039e-01 
3.058573e-01 
1.361055e-02 
-1.725826e-01 
-2.767931e-01 
3.386013e-01 
3.497111e-01 
3.770994e-01 
4.162563e-01 
4.647787e-01 
5.277642e-01 
6.074668e-01 
7.208745e-01 
8.710257e-01 
1.021693e+00 
1.019132e+00 
7.540539e-01 
3.935018e-01 
4.227888e-01 
4.308966e-01 
4.551491e-01 
4.878273e-01 
5.291618e-01 
5.789350e-01 
6.377527e-01 
7.106479e-01 
8.037972e-01 
9.258103e-01 
1.075507e+00 
1.227409e+00 
1.289809e+00 
3.175238e-01 
3.323873e-01 
3.734462e-01 
4.376674e-01 
5.242168e-01 
6.663401e-01 
8.817402e-01 
1.102074e+00 
9.643582e-01 
5.590033e-01 
2.421743e-01 
4.655755e-02 
-7.104198e-02 
4.279039e-01 
4.394784e-01 
4.723078e-01 
5.194147e-01 
5.828865e-01 
6.678347e-01 
7.840991e-01 
9.481166e-01 
1.173542e+00 
1.407926e+00 
1.442878e+00 
1.144134e+00 
7.288910e-01 
5.358807e-01 
5.455953e-01 
5.718151e-01 
6.112433e-01 
6.622814e-01 
7.266264e-01 
8.073422e-01 
9.110126e-01 
1.047400e+00 
1.227175e+00 
1.454563e+00 
1.688856e+00 
1.806097e+00 
3.878336e-01 
4.013107e-01 
4.523895e-01 
5.263553e-01 
6.412472e-01 
8.284995e-01 
1.118037e+00 
1.415100e+00 
1.272954e+00 
8.158129e-01 
4.723215e-01 
2.641225e-01 
1.360527e-01 
5.202765e-01 
5.350302e-01 
5.712105e-01 
6.269233e-01 
7.051508e-01 
8.107638e-01 
9.634017e-01 
1.181794e+00 
1.481776e+00 
1.795233e+00 
1.865903e+00 
1.530612e+00 
1.069411e+00 
6.510610e-01 
6.617563e-01 
6.911928e-01 
7.367562e-01 
8.004500e-01 
8.792991e-01 
9.817311e-01 
1.116347e+00 
1.295763e+00 
1.536542e+00 
1.836973e+00 
2.148372e+00 
2.318818e+00 
4.579628e-01 
4.721493e-01 
5.318514e-01 
6.178743e-01 
7.570372e-01 
9.893187e-01 
1.351622e+00 
1.721531e+00 
1.582692e+00 
1.072666e+00 
7.007363e-01 
4.843109e-01 
3.481238e-01 
6.145438e-01 
6.294407e-01 
6.700213e-01 
7.363252e-01 
8.277376e-01 
9.593468e-01 
1.146284e+00 
1.416887e+00 
1.793205e+00 
2.181161e+00 
2.284838e+00 
1.918176e+00 
1.411867e+00 
7.730566e-01 
7.859674e-01 
8.189718e-01 
8.720347e-01 
9.434220e-01 
1.038894e+00 
1.163733e+00 
1.330085e+00 
1.552782e+00 
1.851607e+00 
2.225956e+00 
2.610783e+00 
2.826277e+00 


==> anc/eccentric/tau_e_inv.out <==
0.000000e+00 
2.587501e+01 
2.661770e+01 
3.064039e+01 
3.750657e+01 
4.891653e+01 
6.662909e+01 
8.857098e+01 
1.002020e+02 
9.213263e+01 
7.678178e+01 
6.263726e+01 
5.110472e+01 
0.000000e+00 
1.807631e+01 
1.903957e+01 
2.046567e+01 
2.273473e+01 
2.595925e+01 
3.135020e+01 
3.894690e+01 
4.925852e+01 
6.148841e+01 
7.146191e+01 
7.341746e+01 
6.776629e+01 
0.000000e+00 
1.473371e+01 
1.499503e+01 
1.554237e+01 
1.648903e+01 
1.748239e+01 
1.988903e+01 
2.291239e+01 
2.689750e+01 
3.212627e+01 
3.878021e+01 
4.643063e+01 
5.352213e+01 
0.000000e+00 
2.315475e+01 
2.683633e+01 
3.075684e+01 
3.748668e+01 
4.888748e+01 
6.659744e+01 
8.826097e+01 
9.967864e+01 
9.189010e+01 
7.633863e+01 
6.221599e+01 
5.075753e+01 
0.000000e+00 
1.602942e+01 
1.888724e+01 
2.049971e+01 
2.291228e+01 
2.640390e+01 
3.161200e+01 
3.910253e+01 
4.932656e+01 
6.137330e+01 
7.103734e+01 
7.281233e+01 
6.721074e+01 
0.000000e+00 
1.499375e+01 
1.489291e+01 
1.552206e+01 
1.657772e+01 
1.810759e+01 
2.022854e+01 
2.312013e+01 
2.702762e+01 
3.219171e+01 
3.876705e+01 
4.623088e+01 
5.302639e+01 
0.000000e+00 
2.301007e+01 
2.722486e+01 
3.093890e+01 
3.773046e+01 
4.906592e+01 
6.671643e+01 
8.799503e+01 
9.919970e+01 
9.116797e+01 
7.596984e+01 
6.197495e+01 
5.052377e+01 
0.000000e+00 
1.775002e+01 
1.924240e+01 
2.063924e+01 
2.304527e+01 
2.660507e+01 
3.185032e+01 
3.938799e+01 
4.959229e+01 
6.144059e+01 
7.069442e+01 
7.233214e+01 
6.674215e+01 
0.000000e+00 
1.422228e+01 
1.473465e+01 
1.540200e+01 
1.608874e+01 
1.817187e+01 
2.030773e+01 
2.340914e+01 
2.733459e+01 
3.252486e+01 
3.903280e+01 
4.625142e+01 
5.279076e+01 
0.000000e+00 
2.137466e+01 
2.710277e+01 
3.115287e+01 
3.792993e+01 
4.944720e+01 
6.707734e+01 
8.820379e+01 
9.889134e+01 
9.079262e+01 
7.378071e+01 
6.175701e+01 
5.040674e+01 
0.000000e+00 
1.950432e+01 
1.952558e+01 
2.109463e+01 
2.344801e+01 
2.703836e+01 
3.232265e+01 
3.989799e+01 
5.009771e+01 
6.172941e+01 
7.054657e+01 
7.188636e+01 
6.640443e+01 
0.000000e+00 
1.566392e+01 
1.604680e+01 
1.592051e+01 
1.715057e+01 
1.873606e+01 
2.091819e+01 
2.389301e+01 
2.788304e+01 
3.312331e+01 
3.962270e+01 
4.673935e+01 
5.279859e+01 
0.000000e+00 
2.444830e+01 
2.662791e+01 
3.061847e+01 
3.749391e+01 
4.890132e+01 
6.658846e+01 
8.848205e+01 
1.002392e+02 
9.214304e+01 
7.692813e+01 
6.284178e+01 
5.135618e+01 
0.000000e+00 
1.782486e+01 
1.882389e+01 
2.039601e+01 
2.273491e+01 
2.679700e+01 
3.164386e+01 
3.895854e+01 
4.911442e+01 
6.125179e+01 
7.125065e+01 
7.329382e+01 
6.782097e+01 
0.000000e+00 
1.440725e+01 
1.347479e+01 
1.450495e+01 
1.656394e+01 
1.798906e+01 
2.016292e+01 
2.308842e+01 
2.708207e+01 
3.224056e+01 
3.883817e+01 
4.651266e+01 
5.357173e+01 
0.000000e+00 
2.146233e+01 
2.673338e+01 
3.020888e+01 
3.743976e+01 
4.886670e+01 
6.660872e+01 
8.834033e+01 
9.969324e+01 
9.166990e+01 
7.654515e+01 
6.252750e+01 
5.096188e+01 
0.000000e+00 
1.570701e+01 
1.861847e+01 
2.049843e+01 
2.301401e+01 
2.634296e+01 
3.147496e+01 
3.889680e+01 
4.901994e+01 
6.099691e+01 
7.065898e+01 
7.259548e+01 
6.717240e+01 
0.000000e+00 
1.321977e+01 
1.435386e+01 
1.612550e+01 
1.738522e+01 
1.811608e+01 
2.019284e+01 
2.308622e+01 
2.701259e+01 
3.213985e+01 
3.868741e+01 
4.614011e+01 
5.294782e+01 
0.000000e+00 
2.161852e+01 
2.695267e+01 
3.105738e+01 
3.778686e+01 
4.903906e+01 
6.672869e+01 
8.818685e+01 
9.917992e+01 
9.126052e+01 
7.619561e+01 
6.214549e+01 
5.072745e+01 
0.000000e+00 
2.489857e+01 
2.140102e+01 
2.089883e+01 
2.345271e+01 
2.664724e+01 
3.175638e+01 
3.919632e+01 
4.923710e+01 
6.099430e+01 
7.023741e+01 
7.199111e+01 
6.658931e+01 
0.000000e+00 
1.470997e+01 
1.489896e+01 
1.578264e+01 
1.682269e+01 
1.834448e+01 
2.000826e+01 
2.311377e+01 
2.712957e+01 
3.233999e+01 
3.885171e+01 
4.611870e+01 
5.255811e+01 
0.000000e+00 
2.124977e+01 
2.748630e+01 
3.106770e+01 
3.799762e+01 
4.940521e+01 
6.704710e+01 
8.816962e+01 
9.882440e+01 
9.095748e+01 
7.596181e+01 
6.194959e+01 
5.056652e+01 
0.000000e+00 
1.866607e+01 
1.956048e+01 
2.101918e+01 
2.345832e+01 
2.758288e+01 
3.244847e+01 
3.979177e+01 
4.981257e+01 
6.128785e+01 
7.003420e+01 
7.152819e+01 
6.626776e+01 
0.000000e+00 
1.479526e+01 
1.543420e+01 
1.616671e+01 
1.724083e+01 
1.877475e+01 
2.092506e+01 
2.386307e+01 
2.782166e+01 
3.301131e+01 
3.946220e+01 
4.651799e+01 
5.253050e+01 
0.000000e+00 
2.272289e+01 
2.660731e+01 
3.060689e+01 
3.751254e+01 
4.889041e+01 
6.664673e+01 
8.857281e+01 
1.003148e+02 
9.248826e+01 
7.717058e+01 
6.293694e+01 
5.147570e+01 
0.000000e+00 
1.429737e+01 
1.875792e+01 
2.037655e+01 
2.269573e+01 
2.616901e+01 
3.118226e+01 
3.874591e+01 
4.904099e+01 
6.130594e+01 
7.133047e+01 
7.360517e+01 
6.816527e+01 
0.000000e+00 
1.354753e+01 
1.455373e+01 
1.537829e+01 
1.645862e+01 
1.800312e+01 
2.013869e+01 
2.304204e+01 
2.696789e+01 
3.215400e+01 
3.876369e+01 
4.639560e+01 
5.353646e+01 
0.000000e+00 
1.974470e+01 
2.677971e+01 
3.065949e+01 
3.753036e+01 
4.893585e+01 
6.640859e+01 
8.799878e+01 
9.965900e+01 
9.187552e+01 
7.667946e+01 
6.264510e+01 
5.108086e+01 
0.000000e+00 
1.591296e+01 
1.888911e+01 
2.044101e+01 
2.275621e+01 
2.673364e+01 
3.214056e+01 
3.887612e+01 
4.904864e+01 
6.100138e+01 
7.070314e+01 
7.283554e+01 
6.746206e+01 
0.000000e+00 
1.543756e+01 
1.463983e+01 
1.426856e+01 
1.658700e+01 
1.850765e+01 
2.038027e+01 
2.317057e+01 
2.702051e+01 
3.216439e+01 
3.865048e+01 
4.607262e+01 
5.287846e+01 
0.000000e+00 
2.049733e+01 
2.695293e+01 
3.083921e+01 
3.772482e+01 
4.904055e+01 
6.652615e+01 
8.779122e+01 
9.909916e+01 
9.133624e+01 
7.636513e+01 
6.232261e+01 
5.083858e+01 
0.000000e+00 
1.821751e+01 
1.930712e+01 
2.067526e+01 
2.298368e+01 
2.652008e+01 
3.167178e+01 
3.911410e+01 
4.922508e+01 
6.097616e+01 
7.023778e+01 
7.208013e+01 
6.686996e+01 
0.000000e+00 
1.462732e+01 
1.435431e+01 
1.563370e+01 
1.677592e+01 
1.832199e+01 
2.044732e+01 
2.334093e+01 
2.723708e+01 
3.238024e+01 
3.881831e+01 
4.602406e+01 
5.244293e+01 
0.000000e+00 
2.179142e+01 
2.723421e+01 
3.115106e+01 
3.805275e+01 
4.935387e+01 
6.686620e+01 
8.790174e+01 
9.860117e+01 
9.100364e+01 
7.604654e+01 
6.207152e+01 
5.069376e+01 
0.000000e+00 
1.889636e+01 
1.963997e+01 
2.100859e+01 
2.335106e+01 
2.690734e+01 
3.211595e+01 
3.963029e+01 
4.964229e+01 
6.112411e+01 
6.990404e+01 
7.150236e+01 
6.637784e+01 
0.000000e+00 
1.555371e+01 
1.563724e+01 
1.625591e+01 
1.725556e+01 
1.878197e+01 
2.091983e+01 
2.383502e+01 
2.776482e+01 
3.291645e+01 
3.931047e+01 
4.629363e+01 
5.226481e+01 
0.000000e+00 
2.095482e+01 
2.659678e+01 
3.062789e+01 
3.756211e+01 
4.897297e+01 
6.657553e+01 
8.837002e+01 
1.005764e+02 
9.247308e+01 
7.751194e+01 
6.325731e+01 
5.157822e+01 
0.000000e+00 
1.621146e+01 
1.883736e+01 
2.033888e+01 
2.261562e+01 
2.611914e+01 
3.133040e+01 
3.883088e+01 
4.914685e+01 
6.138962e+01 
7.144993e+01 
7.372638e+01 
6.844861e+01 
0.000000e+00 
1.383669e+01 
1.454807e+01 
1.531003e+01 
1.642665e+01 
1.796380e+01 
2.010916e+01 
2.302653e+01 
2.696359e+01 
3.215960e+01 
3.878963e+01 
4.640149e+01 
5.359314e+01 
0.000000e+00 
2.018335e+01 
2.661518e+01 
3.072967e+01 
3.758212e+01 
4.900890e+01 
6.694973e+01 
8.879519e+01 
9.977468e+01 
9.236661e+01 
7.689349e+01 
6.292931e+01 
5.109557e+01 
0.000000e+00 
1.631000e+01 
1.893184e+01 
2.039876e+01 
2.270059e+01 
2.621782e+01 
3.139743e+01 
3.887563e+01 
4.901879e+01 
6.103786e+01 
7.073006e+01 
7.296426e+01 
6.775638e+01 
0.000000e+00 
1.536608e+01 
1.476509e+01 
1.547249e+01 
1.651062e+01 
1.805825e+01 
2.022174e+01 
2.307590e+01 
2.697498e+01 
3.214137e+01 
3.866304e+01 
4.608865e+01 
5.289965e+01 
0.000000e+00 
2.034989e+01 
2.694362e+01 
3.089572e+01 
3.773854e+01 
4.904863e+01 
6.666092e+01 
8.792362e+01 
9.923937e+01 
9.179384e+01 
7.653678e+01 
6.256095e+01 
5.095600e+01 
0.000000e+00 
1.853471e+01 
1.931481e+01 
2.055392e+01 
2.302130e+01 
2.648464e+01 
3.167903e+01 
3.913514e+01 
4.920002e+01 
6.091106e+01 
7.022781e+01 
7.227674e+01 
6.710022e+01 
0.000000e+00 
1.454727e+01 
1.487607e+01 
1.539795e+01 
1.682981e+01 
1.832839e+01 
2.045569e+01 
2.335765e+01 
2.725101e+01 
3.238675e+01 
3.881962e+01 
4.601080e+01 
5.239932e+01 
0.000000e+00 
2.402116e+01 
2.729224e+01 
3.110524e+01 
3.807009e+01 
4.943369e+01 
6.693903e+01 
8.791620e+01 
9.879166e+01 
9.128617e+01 
7.626073e+01 
6.222346e+01 
5.083028e+01 
0.000000e+00 
1.965573e+01 
1.949292e+01 
2.099221e+01 
2.333075e+01 
2.712430e+01 
3.214728e+01 
3.991999e+01 
4.975971e+01 
6.121352e+01 
6.999602e+01 
7.162921e+01 
6.659776e+01 
0.000000e+00 
1.556901e+01 
1.559495e+01 
1.622261e+01 
1.724344e+01 
1.877118e+01 
2.091197e+01 
2.383401e+01 
2.775886e+01 
3.290545e+01 
3.925841e+01 
4.616993e+01 
5.210002e+01 


==> anc/read_data.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Reading script for supplementary data\n",
    "This jupyter notebook demonstrates how to read in the circular and eccentric data cubes. Then we provide a simple example which makes use of the data to compute the evolution trcaks for orbital elements.  "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "\n",
    "# Output directory\n",
    "outputdir = './'\n",
    "\n",
    "# Set the circular data directory\n",
    "supp_dir_c = outputdir+\"circular/\"\n",
    "\n",
    "# Set the eccentric data directory\n",
    "supp_dir_e = outputdir+\"eccentric/\""
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Read in the Circular Data\n",
    "Here we will read in the circular data discussed in paper section 3."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Read in the parameter lists\n",
    "param_file = open(supp_dir_c+'parameters.out', 'r')\n",
    "q_list_read = np.array(param_file.readline().split()).astype(float)\n",
    "p_list_read = np.array(param_file.readline().split()).astype(float)\n",
    "h_list_read = np.array(param_file.readline().split()).astype(float)\n",
    "param_file.close()\n",
    "\n",
    "# Defines the shape of the torque data\n",
    "data_shape = (len(q_list_read),len(p_list_read),len(h_list_read))\n",
    "\n",
    "# Extract the circular net torque, first including, then excluding the m=1 mode\n",
    "Tcir_net_m1 = np.reshape(np.loadtxt(supp_dir_c+'t_net_m1.out'),data_shape)\n",
    "Tcir_net_m2 = np.reshape(np.loadtxt(supp_dir_c+'t_net_m2.out'),data_shape)\n",
    "\n",
    "# Extract the circular Lindblad torque\n",
    "Tcir_L_m1 = np.reshape(np.loadtxt(supp_dir_c+'t_l_m1.out'),data_shape)\n",
    "Tcir_L_m2 = np.reshape(np.loadtxt(supp_dir_c+'t_l_m2.out'),data_shape)\n",
    "\n",
    "# Extract the circular corotation torque\n",
    "Tcir_C_m1 = np.reshape(np.loadtxt(supp_dir_c+'t_c_m1.out'),data_shape)\n",
    "Tcir_C_m2 = np.reshape(np.loadtxt(supp_dir_c+'t_c_m2.out'),data_shape)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Read in the Eccentric Data\n",
    "Here we will read in the eccentric data discussed in paper section 4."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Read in the parameter lists\n",
    "param_file = open(supp_dir_e+'parameters.out', 'r')\n",
    "q_list = np.array(param_file.readline().split()).astype(float)\n",
    "p_list = np.array(param_file.readline().split()).astype(float)\n",
    "h_list = np.array(param_file.readline().split()).astype(float)\n",
    "e_list = np.array(param_file.readline().split()).astype(float)\n",
    "param_file.close()\n",
    "\n",
    "# This defines the shape of the torque data\n",
    "data_shape = (len(q_list),len(p_list),len(h_list),len(e_list))\n",
    "\n",
    "# Extract the net torque\n",
    "Tecc_net = np.reshape(np.loadtxt(supp_dir_e+'t_net.out'), data_shape)\n",
    "# Extract the Lindblad torque\n",
    "Tecc_L = np.reshape(np.loadtxt(supp_dir_e+'t_l.out'), data_shape)\n",
    "# Extract the corotation torque\n",
    "Tecc_C = np.reshape(np.loadtxt(supp_dir_e+'t_c.out'), data_shape)\n",
    "\n",
    "# Extract the angular momentum damping timescale\n",
    "tau_L_inv = np.reshape(np.loadtxt(supp_dir_e+'tau_L_inv.out'), data_shape)\n",
    "# Extract the semi-major axis damping timescale\n",
    "tau_a_inv = np.reshape(np.loadtxt(supp_dir_e+'tau_a_inv.out'), data_shape)\n",
    "# Extract the eccentricity damping timescale\n",
    "tau_e_inv = np.reshape(np.loadtxt(supp_dir_e+'tau_e_inv.out'), data_shape)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Example migration plot\n",
    "This plot will recreate Fig. 10 from the paper."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy.integrate import solve_ivp\n",
    "from scipy.interpolate import RegularGridInterpolator\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.pylab as pylab\n",
    "\n",
    "# Set the disc parameters\n",
    "Sigma0 = 0.001          # In units of Mstar/Rref^2\n",
    "Omega0 = 2*np.pi        # In units of 1/Tref\n",
    "hp = 0.062              # Reference aspect ratio at Rref\n",
    "Mp = 3.e-6              # In units of stellar mass\n",
    "Mstar = 1.0             # In units of stellar mass\n",
    "a0 = 1.0                # Initial reference semi-major axis in units of Rref\n",
    "Msun = 1.989e33  # Mass of sun in grams\n",
    "AU = 1.496e13    # Astronomical unit in cm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Define functions which set the migration rates in (a,e) as a function of\n",
    "#  (a,e,h(a)) with fixed parameters (q,p).\n",
    "\n",
    "# Set the bounds error flag if interpolation goes out of range\n",
    "BOUNDS_ERR = True    \n",
    "# Set the fill value for out of range interpolation          \n",
    "FILL_VAL = None                 \n",
    "\n",
    "# Set the characteristic flux scaling\n",
    "def Fj_scale(a,qi,pi):\n",
    "    \"\"\"\n",
    "    Defines the characteristic flux quantity as a function of a.\n",
    "    \"\"\"\n",
    "    q = q_list[qi]\n",
    "    p = p_list[pi]\n",
    "    Sigma = Sigma0*pow(a/a0,-p)\n",
    "    Omega = Omega0*pow(a/a0,-1.5)\n",
    "    ha = hp*pow(a/a0,(1.-q)/2.)\n",
    "    fj0 = Sigma*pow(a/a0,4)*pow(Omega,2)*pow(ha,-3)*pow(Mp/Mstar,2)\n",
    "    return fj0\n",
    "\n",
    "def invtau_scale(a,qi,pi):\n",
    "    \"\"\"\n",
    "    Defines the characteristic inverse timescale as a function of a.\n",
    "    \"\"\"\n",
    "    q = q_list[qi]\n",
    "    p = p_list[pi]\n",
    "    Sigma = Sigma0*pow(a/a0,-p)\n",
    "    Omega = Omega0*pow(a/a0,-1.5)\n",
    "    ha = hp*pow(a/a0,(1.-q)/2.)\n",
    "    fj0 = Sigma*pow(a/a0,4)*pow(Omega,2)*pow(ha,-3)*pow(Mp/Mstar,2)\n",
    "\n",
    "    return fj0/(Mp*Omega*pow(a/a0,2))\n",
    "\n",
    "def d_ae_dtFunc(a,e,qi,pi):\n",
    "    \"\"\"\n",
    "    Computes the migration rate of a.\n",
    "    \"\"\"\n",
    "    q = q_list[qi]\n",
    "    p = p_list[pi]\n",
    "\n",
    "    # Compute the local scale height at the current location\n",
    "    ha = hp*pow(a/a0,(1.-q)/2.)\n",
    "\n",
    "    # Interpolate tau_inv timescales for the value of e\n",
    "    tau_a_inv_interp = RegularGridInterpolator((h_list,e_list),tau_a_inv[qi,pi],bounds_error=BOUNDS_ERR,fill_value=FILL_VAL)\n",
    "    tau_e_inv_interp = RegularGridInterpolator((h_list,e_list),tau_e_inv[qi,pi],bounds_error=BOUNDS_ERR,fill_value=FILL_VAL)\n",
    "\n",
    "    # Compute the charcateristic scales\n",
    "    tinv_scale = invtau_scale(a,qi,pi)\n",
    "    dadt = -tinv_scale*a*tau_a_inv_interp((ha,e))\n",
    "    dedt = -tinv_scale*e*tau_e_inv_interp((ha,e))\n",
    "\n",
    "    return dadt,dedt\n",
    "\n",
    "def d_L_dtFunc(a,e,qi,pi):\n",
    "\n",
    "    q = q_list[qi]\n",
    "    p = p_list[pi]\n",
    "\n",
    "    # Compute the local scale height at the current location\n",
    "    ha = hp*pow(a,(1.-q)/2.)\n",
    "\n",
    "    # Now find the regular grid interpolation\n",
    "    tau_L_inv_interp = RegularGridInterpolator((h_list,e_list),tau_L_inv[qi,pi],bounds_error=BOUNDS_ERR,fill_value=FILL_VAL)\n",
    "\n",
    "    # Compute the angular momentum damping rate\n",
    "    fj_scale = Fj_scale(a,qi,pi)\n",
    "    dLdt = -fj_scale*pow(1-e**2,0.5)*tau_L_inv_interp((ha,e))\n",
    "\n",
    "    return dLdt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Set up the integrator functions\n",
    "\n",
    "def RHSFunc(t,y,qi,pi):\n",
    "    \"\"\"\n",
    "    Wrapper function for the odeint solver.\n",
    "    \"\"\"\n",
    "\n",
    "    a = y[0]\n",
    "    e = y[1]\n",
    "\n",
    "    dadt,dedt = d_ae_dtFunc(a,e,qi,pi)\n",
    "\n",
    "    return [dadt,dedt]\n",
    "\n",
    "# Set integrator exception events to track if the planet reaches the inner boundary\n",
    "def eventaFunc(t,y,qi,pi):\n",
    "    \"\"\"\n",
    "    Event function to track if the planet reaches the inner boundary.\n",
    "    \"\"\"\n",
    "    amin = 0.05\n",
    "    return y[0]-amin\n",
    "\n",
    "def eventeFunc(t,y,qi,pi):\n",
    "    \"\"\"\n",
    "    Event function to track if the planet reaches zero eccentricity.\n",
    "    \"\"\"\n",
    "    emin = 0.0\n",
    "    return y[1]-emin\n",
    "\n",
    "def eventhFunc(t,y,qi,pi):\n",
    "    \"\"\"\n",
    "    Event function to track if the planet reaches minimum value of h in data cube.\n",
    "    \"\"\"\n",
    "    hmin = 0.06\n",
    "    return hp*pow(y[0]/a0,(1.-q_list[qi])/2.)-hmin"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Sol 1\n",
      "Sol 2\n",
      "Sol 3\n"
     ]
    }
   ],
   "source": [
    "# Now integrate the orbital elements from a set of initial conditions\n",
    "\n",
    "# Set the initial conditions\n",
    "ainit = 1.0\n",
    "einit = 0.12\n",
    "\n",
    "# Set the time range\n",
    "tstart = 0\n",
    "tend = 800\n",
    "teval = np.linspace(tstart,tend,1000)\n",
    "\n",
    "# Set the disc q and p exponents we want to investigate\n",
    "qis = [0,0,3]\n",
    "pis = [0,3,0]\n",
    "\n",
    "METHOD = 'RK45'                 # Set the integration method\n",
    "RTOL = 1e-6                     # Set the relative tolerance\n",
    "eventeFunc.terminal = True      # Set the integration to terminate if the event is reached\n",
    "\n",
    "# Now integrate system of odes\n",
    "print('Sol 1')\n",
    "sol1 = solve_ivp(RHSFunc, [tstart,tend], [ainit,einit], args=(qis[0],pis[0]), method=METHOD,t_eval=teval,events=[eventaFunc,eventeFunc,eventhFunc],rtol=RTOL)\n",
    "print('Sol 2')\n",
    "sol2 = solve_ivp(RHSFunc, [tstart,tend], [ainit,einit], args=(qis[1],pis[1]), method=METHOD,t_eval=teval,events=[eventaFunc,eventeFunc,eventhFunc],rtol=RTOL)\n",
    "print('Sol 3')\n",
    "sol3 = solve_ivp(RHSFunc, [tstart,tend], [ainit,einit], args=(qis[2],pis[2]), method=METHOD,t_eval=teval,events=[eventaFunc,eventeFunc,eventhFunc],rtol=RTOL)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x600 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Plot the figure\n",
    "\n",
    "params = {'legend.fontsize': 'x-large',\n",
    "         'axes.labelsize': 'xx-large',\n",
    "         'axes.titlesize':'x-large',\n",
    "         'xtick.labelsize':'large',\n",
    "         'ytick.labelsize':'large',\n",
    "         'figure.titlesize': 'x-large'}\n",
    "pylab.rcParams.update(params)\n",
    "plt.rcParams['text.usetex'] = True\n",
    "\n",
    "fig, ax = plt.subplots(2,1,figsize=(5,6))\n",
    "ax[0].plot(sol1.t,sol1.y[0]/ainit,color='k')\n",
    "ax[0].plot(sol2.t,sol2.y[0]/ainit,color='r')\n",
    "ax[0].plot(sol3.t,sol3.y[0]/ainit,color='b')\n",
    "ax[0].set_ylabel(r'$a/a_0$')\n",
    "ax[0].set_xticks([])\n",
    "ax[0].text(0.05,0.1,'(a)',transform=ax[0].transAxes,fontsize=15,color='k')\n",
    "ax[0].set_xlim([tstart,tend])\n",
    "\n",
    "\n",
    "ax[1].plot(sol1.t,sol1.y[1]/einit, label=r'$q={0}$, $p={1}$'.format(q_list[qis[0]],p_list[pis[0]]), color='k')\n",
    "ax[1].plot(sol2.t,sol2.y[1]/einit, label=r'$q={0}$, $p={1}$'.format(q_list[qis[1]],p_list[pis[1]]), color='r')\n",
    "ax[1].plot(sol3.t,sol3.y[1]/einit, label=r'$q={0}$, $p={1}$'.format(q_list[qis[2]],p_list[pis[2]]), color='b')\n",
    "ax[1].set_xlabel(r'$t/T_{0}$')\n",
    "ax[1].set_ylabel(r'$e/e_0$')\n",
    "ax[1].legend(fontsize=10)\n",
    "ax[1].text(0.05,0.1,'(b)',transform=ax[1].transAxes,fontsize=15,color='k')\n",
    "ax[1].set_xlim([tstart,tend])\n",
    "\n",
    "axtop = ax[0].twiny()\n",
    "def Time_in_Yrs(Torbs,RAU,M_in_solar):\n",
    "    return Torbs*pow(RAU,3/2)*pow(M_in_solar,-1/2)\n",
    "\n",
    "axtop.set_xlim([Time_in_Yrs(tstart,5,1),Time_in_Yrs(tend,5,1)])\n",
    "axtop.set_xlabel(r'$t/\\textrm{yr}$',labelpad=15)\n",
    "\n",
    "plt.subplots_adjust(hspace=0.0)\n",
    "\n",
    "plt.show()\n",
    "plt.close()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "planetdisc",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.18"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

